Two-Neutron Halo State of ${}^{15}$B Around $3.48$ MeV By A Three-Body Model

We investigate low-lying bound states of the neutron-rich nucleus ${}^{15}$B by assuming it is a three-body system made of an inert core ${}^{13}$B and two valence neutrons. The three-body wave functions are obtained using the Faddeev formalism. Special attention is paid to the excited state at $3.48(6)$ MeV observed in the ${}^{13}\text{C}({}^{14}\text{C},{}^{12}\text{N}){}^{15}\text{B}$ reaction, whose properties are less clear theoretically. In our three-body model, besides the ground state $3/2_1^-$, a second $3/2_2^-$ state is discovered at around $3.61$ MeV, which might be identified with the excited state observed at $3.48(6)$ MeV. We study this $3/2_2^-$ state in detail, which turns out to be a two-neutron halo state with a large matter radius $r_\text{m}\approx 4.770$ fm.

==> Energy_Level.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    217536,       5507]
NotebookOptionsPosition[    216771,       5485]
NotebookOutlinePosition[    217129,       5501]
CellTagsIndexPosition[    217086,       5498]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.719006247295102*^9, 
  3.719006248887848*^9}},ExpressionUUID->"fe30e1e3-d78a-415f-9f29-\
972036f90e5b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<SciDraw`\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.7190062411711607`*^9},ExpressionUUID->"f79efb02-bbac-4acc-b629-\
f77d3e53749c"],

Cell[BoxData[
 FrameBox[
  TemplateBox[{TagBox[
     GridBox[{{
        StyleBox[
         TemplateBox[{
           StyleBox[
           "\"\[ScriptCapitalS]\[ScriptC]\[ScriptI]\[ScriptCapitalD]\[ScriptR]\
\[ScriptA]\[ScriptW]:\"", FontFamily -> "Times", FontWeight -> "Bold", 
            StripOnInput -> False], 
           "\" Publication\[Dash]quality scientific figures with \
Mathematica\""}, "RowDefault"], FontFamily -> "Courier", StripOnInput -> 
         False]}, {
        StyleBox[
        "\"M. A. Caprio, University of Notre Dame\"", FontFamily -> "Courier",
          StripOnInput -> False]}, {
        StyleBox[
        "\"Version 0.0.7 (March 28, 2015)\"", FontFamily -> "Courier", 
         StripOnInput -> False]}, {
        RowBox[{
          ButtonBox[
           StyleBox["View color palette", FontFamily -> "Times"], ButtonNote -> 
           "Named color palette", 
           ButtonFunction -> (NamedColors`NamedColorPalette[]& ), Active -> 
           True, ButtonFrame -> "DialogBox", ButtonExpandable -> False, 
           Evaluator -> Automatic], 
          TagBox[
           ButtonBox[
            StyleBox["Visit home page", FontFamily -> "Times"], ButtonFrame -> 
            "DialogBox", ButtonExpandable -> False, ButtonData :> {
              URL["http://scidraw.nd.edu/landing/scidraw-0.0.7.html"], None}, 
            ButtonNote -> "http://scidraw.nd.edu/landing/scidraw-0.0.7.html", 
            ButtonFunction -> (FrontEndExecute[{
               FrontEnd`NotebookLocate[#2]}]& ), Active -> True], 
           DisplayForm]}]}}, ColumnAlignments -> Left], DisplayForm],"\"  \"",
    GraphicsBox[{{{
        FaceForm[None], 
        RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
        InsetBox[
         GraphicsBox[{{
            EdgeForm[None], 
            FaceForm[{
              RGBColor[1., 0.894101, 0.709799]}], 
            RectangleBox[{0., 0.}, {93.1764705882353, 72.}]}}, Frame -> False,
           PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
          ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
        FaceForm[None], 
        RectangleBox[{0., 0.}, {93.1764705882353, 72.}], 
        InsetBox[
         GraphicsBox[{{
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             GraphicsBox[{{
                GrayLevel[0], 
                AbsoluteThickness[1], 
                AbsoluteDashing[{}], 
                CapForm[None], 
                JoinForm[{"Miter", 3.25}], 
                
                LineBox[{{14.782805429864256`, 46.24615384615386}, {
                 43.58047834518423, 46.24615384615386}}]}, {
                GrayLevel[0], 
                AbsoluteThickness[1], 
                AbsoluteDashing[{}], 
                CapForm[None], 
                JoinForm[{"Miter", 3.25}], 
                
                LineBox[{{20.54234001292825, 36.150000000000006`}, {
                 23.54234001292825, 36.150000000000006`}, {25.54234001292825, 
                 32.400000000000006`}, {44.34001292824823, 
                 32.400000000000006`}, {46.34001292824823, 
                 36.150000000000006`}, {49.34001292824823, 
                 36.150000000000006`}}]}, {
                GrayLevel[0], 
                AbsoluteThickness[1], 
                AbsoluteDashing[{}], 
                CapForm[None], 
                JoinForm[{"Miter", 3.25}], 
                
                LineBox[{{26.301874595992246`, 18.553846153846155`}, {
                 55.099547511312224`, 18.553846153846155`}}]}, {
                EdgeForm[{
                  GrayLevel[0], 
                  AbsoluteThickness[1], 
                  AbsoluteDashing[{}], 
                  CapForm[None], 
                  JoinForm[{"Miter", 3.25}]}], 
                FaceForm[{
                  GrayLevel[0.5]}], 
                
                PolygonBox[{{34.418791692075665`, 46.24615384615386}, {
                 29.704026666036818`, 46.24615384615386}, {
                 37.415840042594645`, 33.886479882377664`}, {
                 36.90680088862935, 33.568865116143016`}, {
                 40.700711053652235`, 32.400000000000006`}, {
                 41.31847355632861, 36.321526423509994`}, {40.80943440236331, 
                 36.00391165727534}}]}, {
                EdgeForm[{
                  GrayLevel[0], 
                  AbsoluteThickness[1], 
                  AbsoluteDashing[{}], 
                  CapForm[None], 
                  JoinForm[{"Miter", 3.25}]}], 
                FaceForm[{
                  GrayLevel[0.5]}], 
                
                PolygonBox[{{32.97890804630967, 32.400000000000006`}, {
                 28.26414302027082, 32.400000000000006`}, {35.97595639682864, 
                 20.040326036223817`}, {35.466917242863346`, 
                 19.722711269989166`}, {39.26082740788623, 
                 18.553846153846155`}, {39.87858991056261, 
                 22.47537257735614}, {39.369550756597306`, 
                 22.157757811121492`}}]}}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{0., 0.}, {93.17647058823529, 72.}], 
            InsetBox[
             GraphicsBox[{{
                EdgeForm[None], 
                FaceForm[{
                  RGBColor[0.5, 0.539994, 0.53]}], 
                PolygonBox[CompressedData["
1:eJx13Xk0F9//B3B7CG1SSqgkpCxFRZpRoYVIUrQoaaNFIoqkQiupT4lKpLK0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                 "]]}, {
                RGBColor[1, 0, 0], 
                AbsoluteThickness[1], 
                AbsoluteDashing[{}], 
                CapForm[None], 
                JoinForm[{"Miter", 3.25}], 
                LineBox[CompressedData["
1:eJx13XlUD9//B/B2lcpSIlIhSaKFQslMqCylJGlBJFtZkiJKQmUt8VEKKSFl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                 "]]}}, Frame -> False, 
              PlotRange -> {{0., 93.17647058823529}, {0., 72.}}, 
              ImageSize -> {93.17647058823529, 72.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            FaceForm[None], 
            RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
            InsetBox[
             
             GraphicsBox[{}, Frame -> False, 
              PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
              ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
            InsetBox[
             FormBox[
              FrameBox[
               StyleBox[
                StyleBox[
                 TagBox[
                 "\"\[ScriptCapitalS]\[ScriptC]\[ScriptI]\[ScriptCapitalD]\
\[ScriptR]\[ScriptA]\[ScriptW]\"", DisplayForm], {
                 FontFamily -> "Times", FontSize -> 14.5, FontSlant -> Plain, 
                  FontTracking -> "Extended", FontVariations -> {}, 
                  FontWeight -> Bold, ShowAutoStyles -> False, 
                  SingleLetterItalics -> False}, StripOnInput -> False], 
                ShowContents -> False, StripOnInput -> False], Background -> 
               None, FrameStyle -> None, FrameMargins -> {{0, 0}, {0, 0}}, 
               RoundingRadius -> {0, 0}, ContentPadding -> False, 
               StripOnInput -> False], TraditionalForm], {4.658823529411765, 
             64.8}, {-1, 1}, Automatic, {1, 0}]}, {
            InsetBox[
             FormBox[
              FrameBox[
               StyleBox[
                TagBox[
                "\"\[ScriptCapitalS]\[ScriptC]\[ScriptI]\[ScriptCapitalD]\
\[ScriptR]\[ScriptA]\[ScriptW]\"", DisplayForm], {
                FontFamily -> "Times", FontSize -> 14.5, FontSlant -> Plain, 
                 FontTracking -> "Extended", FontVariations -> {}, FontWeight -> 
                 Bold, ShowAutoStyles -> False, SingleLetterItalics -> False},
                 StripOnInput -> False], Background -> None, FrameStyle -> 
               None, FrameMargins -> {{0, 0}, {0, 0}}, 
               RoundingRadius -> {0, 0}, ContentPadding -> False, 
               StripOnInput -> False], TraditionalForm], {4.658823529411765, 
             64.8}, {-1, 1}, Automatic, {1, 0}]}}, Frame -> False, 
          PlotRange -> {{0., 93.1764705882353}, {0., 72.}}, 
          ImageSize -> {93.1764705882353, 72.}], {0, 0}, {0, 0}]}, {
        FaceForm[None], 
        RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
        InsetBox[
         GraphicsBox[{}, Frame -> False, 
          PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
          ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}, {
        FaceForm[None], 
        RectangleBox[{-1., -1.}, {94.1764705882353, 73.}], 
        InsetBox[
         GraphicsBox[{{
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{0., 0.}, {0., 72.}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{}, {}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{93.1764705882353, 0.}, {93.1764705882353, 72.}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{}, {}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{0., 0.}, {93.1764705882353, 0.}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{}, {}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{0., 72.}, {93.1764705882353, 72.}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}], 
            LineBox[{{}, {}}]}, {
            RGBColor[0.333333, 0.333333, 0.333333], 
            AbsoluteThickness[1], 
            AbsoluteDashing[{}], 
            CapForm[None], 
            JoinForm[{"Miter", 3.25}]}}, Frame -> False, 
          PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
          ImageSize -> {95.1764705882353, 74.}], {0, 0}, {0, 0}]}}, {}}, {
     PlotRange -> {{-1., 94.1764705882353}, {-1., 73.}}, 
      ImageSize -> {95.1764705882353, 74.}, AspectRatio -> 0.7775030902348578,
       Frame -> False, Background -> None, DisplayFunction -> Identity}]},
   "RowDefault"],
  Background->GrayLevel[0.85],
  FrameMargins->10,
  FrameStyle->None,
  StripOnInput->False]], "Print",
 CellChangeTimes->{{3.719006244168633*^9, 3.719006262070545*^9}, 
   3.7192895684160347`*^9},ExpressionUUID->"6c828ede-bb43-4bf1-a058-\
7b06a26acec0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Figure", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FigurePanel", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"SetOptions", "[", 
         RowBox[{"Lev", ",", 
          RowBox[{"RightLabel", "\[Rule]", "Automatic"}], ",", 
          RowBox[{"LeftTextOffset", "\[Rule]", "BottomLeft"}], ",", 
          RowBox[{"RightTextOffset", "\[Rule]", "BottomRight"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
         RowBox[{"0", ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp0\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<1.327\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp2\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<2.734\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp3\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.48\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp4\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<4.90\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp5\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<5.95\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp6\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<7.63\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levexp7\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<10.25\>\"", ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
         RowBox[{"2", ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levpwgsm3d2m\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levpwgsm5d2m\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<1.53\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"5", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levpwgsm1d2m\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<2.06\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levpwgsm7d2m\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<2.71\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"7", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
         RowBox[{"4", ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtsm3d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtsm5d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<1.63\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"5", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtsm7d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.02\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"7", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtsm3d2m2\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.90\>\"", ",", 
              RowBox[{"WingHeight", "\[Rule]", 
               RowBox[{"-", "15"}]}], ",", 
              RowBox[{"WingTipWidth", "\[Rule]", "40"}], ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtsm1d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.95\>\"", ",", 
              RowBox[{"WingHeight", "\[Rule]", "15"}], ",", 
              RowBox[{"WingTipWidth", "\[Rule]", "40"}], ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
         RowBox[{"6", ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm3d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm5d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<1.251\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"5", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm7d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<2.608\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"7", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm3d2m2\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.170\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm1d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.577\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levwbtstarsm1d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.681\>\"", ",", 
              RowBox[{"WingHeight", "\[Rule]", "25"}], ",", 
              RowBox[{"WingTipWidth", "\[Rule]", "40"}], ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"9", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
         RowBox[{"8", ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd3d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd5d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<0.63\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"5", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd7d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<1.50\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"7", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd1d2m1\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<2.47\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd3d2m2\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.07\>\"", ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"3", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
             "Lev", "\[LeftDoubleBracket]", "\"\<levamd5d2m2\>\"", 
              "\[RightDoubleBracket]"}], "[", 
             RowBox[{"0", ",", "1.8", ",", "\"\<3.30\>\"", ",", 
              RowBox[{"WingHeight", "\[Rule]", "15"}], ",", 
              RowBox[{"WingTipWidth", "\[Rule]", "40"}], ",", 
              RowBox[{"LeftLabel", "\[Rule]", 
               RowBox[{"LabelJP", "[", 
                RowBox[{
                 RowBox[{"5", "/", "2"}], ",", 
                 RowBox[{"-", "1"}]}], "]"}]}], ",", 
              RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
              RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}]}], 
           "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"WithOrigin", "[", "\[IndentingNewLine]", 
           RowBox[{"10", ",", "\[IndentingNewLine]", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
               "Lev", "\[LeftDoubleBracket]", "\"\<levface3d2m1\>\"", 
                "\[RightDoubleBracket]"}], "[", 
               RowBox[{"0", ",", "1.8", ",", "\"\<0\>\"", ",", 
                RowBox[{"LeftLabel", "\[Rule]", 
                 RowBox[{"LabelJP", "[", 
                  RowBox[{
                   RowBox[{"3", "/", "2"}], ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ",", 
                RowBox[{"LeftFontSize", "\[Rule]", "25"}], ",", 
                RowBox[{"RightFontSize", "\[Rule]", "25"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"SetOptions", "[", 
         RowBox[{"BandLabel", ",", 
          RowBox[{"TextOffset", "\[Rule]", "Bottom"}], ",", 
          RowBox[{"TextNudge", "\[Rule]", 
           RowBox[{"-", "25"}]}]}], "]"}], ";", "  ", 
        RowBox[{"(*", " ", 
         RowBox[{
         "align", " ", "bottoms", " ", "rather", " ", "than", " ", "top", " ",
           "of", " ", "subscript"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"BandLabel", "[", 
         RowBox[{"\"\<levexp0\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Exp.\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"BandLabel", "[", 
         RowBox[{"\"\<levpwgsm3d2m\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<PWG SM\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"BandLabel", "[", 
         RowBox[{"\"\<levwbtsm3d2m1\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<WBT SM\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"BandLabel", "[", 
         RowBox[{"\"\<levwbtstarsm3d2m1\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SuperscriptBox[\(WBT\), \(*\)]\) SM\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"BandLabel", "[", 
         RowBox[{"\"\<levamd3d2m1\>\"", ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<AMD\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}]}], 
       RowBox[{"(*", 
        RowBox[{";", "\[IndentingNewLine]", 
         RowBox[{"BandLabel", "[", 
          RowBox[{"\"\<levface3d2m1\>\"", ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Present Work\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "25"}]}], "]"}]}], "]"}]}], 
        "*)"}], "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "10.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1."}], ",", "11."}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"TickFontSize", "\[Rule]", "20"}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"CanvasSize", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"12.5", ",", "12.5"}], "}"}]}]}], "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7190062950414352`*^9, 3.719006295042324*^9}, {
   3.7190063670788603`*^9, 3.719006408180513*^9}, {3.719006438992296*^9, 
   3.7190064471051598`*^9}, {3.719006477320363*^9, 3.719006518598475*^9}, {
   3.719006565050482*^9, 3.719006586234672*^9}, {3.719006646379127*^9, 
   3.719006658843958*^9}, {3.7190067127530193`*^9, 3.719006713431171*^9}, {
   3.719007025908143*^9, 3.719007265227187*^9}, {3.71900734679414*^9, 
   3.719007381409799*^9}, {3.7190074820810966`*^9, 3.7190076410795393`*^9}, {
   3.719007680611121*^9, 3.719007838880412*^9}, {3.719007872786819*^9, 
   3.719007976410309*^9}, {3.7190080072362957`*^9, 3.719008016338043*^9}, {
   3.7190080561316013`*^9, 3.719008103357936*^9}, {3.719008140088832*^9, 
   3.719008432462001*^9}, {3.719008560201026*^9, 3.7190085782243757`*^9}, {
   3.719008680932787*^9, 3.7190087375688562`*^9}, {3.719008851842012*^9, 
   3.7190090188452587`*^9}, {3.7190090501030807`*^9, 3.719009115621952*^9}, {
   3.719009152982952*^9, 3.719009612758316*^9}, {3.719009647922698*^9, 
   3.719009678457306*^9}, {3.71900972070702*^9, 3.719010112481449*^9}, {
   3.719010367105935*^9, 3.719010511325363*^9}, {3.719010781598682*^9, 
   3.719010855229891*^9}, {3.719010912616611*^9, 3.719010963063231*^9}, 
   3.7190110092595253`*^9, {3.719011159046678*^9, 3.719011170044935*^9}, {
   3.719011207753284*^9, 3.719011387229455*^9}, {3.7190114181857643`*^9, 
   3.719011460326146*^9}, {3.719011496337047*^9, 3.719011575432673*^9}, {
   3.719011616026594*^9, 3.719011661649805*^9}, {3.719012298331256*^9, 
   3.719012340810169*^9}, {3.719289528668366*^9, 
   3.719289561257168*^9}},ExpressionUUID->"ad37308c-e638-46e6-9320-\
c8c8991bb1ad"],

Cell[BoxData[
 GraphicsBox[{{{
     {FaceForm[None], RectangleBox[{-72., -72.}, {972., 972.}]}, InsetBox[
      GraphicsBox[{},
       Frame->False,
       ImageSize->{1044., 1044.},
       PlotRange->{{-72., 972.}, {-72., 972.}}], {0, 0}, {0, 0}]}, {
     {FaceForm[None], RectangleBox[{0., 0.}, {900.0000000000001, 900.}]}, 
     InsetBox[
      GraphicsBox[{
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 75.}, {180., 75.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 174.52499999999998`}, {180., 
          174.52499999999998`}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 280.05}, {180., 280.05}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 336.}, {180., 336.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 442.5}, {180., 442.5}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 521.25}, {180., 521.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 647.25}, {180., 647.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{49.09090909090909, 843.75}, {180., 843.75}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{212.72727272727275`, 75.}, {343.6363636363636, 75.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{212.72727272727275`, 189.75}, {343.6363636363636, 
          189.75}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{212.72727272727275`, 229.5}, {343.6363636363636, 229.5}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{212.72727272727275`, 278.25}, {343.6363636363636, 
          278.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{376.36363636363643`, 75.}, {507.27272727272737`, 75.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{376.36363636363643`, 197.25}, {507.27272727272737`, 
          197.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{376.36363636363643`, 301.5}, {507.27272727272737`, 
          301.5}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{376.36363636363643`, 352.5}, {416.36363636363643`, 
          352.5}, {426.36363636363643`, 367.5}, {457.27272727272737`, 
          367.5}, {467.27272727272737`, 352.5}, {507.27272727272737`, 
          352.5}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{376.36363636363643`, 386.25}, {416.36363636363643`, 
          386.25}, {426.36363636363643`, 371.25}, {457.27272727272737`, 
          371.25}, {467.27272727272737`, 386.25}, {507.27272727272737`, 
          386.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 75.}, {670.909090909091, 75.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 168.825}, {670.909090909091, 168.825}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 270.6}, {670.909090909091, 270.6}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 312.75}, {670.909090909091, 312.75}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 343.275}, {670.909090909091, 343.275}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{540., 376.075}, {580., 376.075}, {590., 351.075}, {
          620.909090909091, 351.075}, {630.909090909091, 376.075}, {
          670.909090909091, 376.075}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 75.}, {834.5454545454546, 75.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 122.25}, {834.5454545454546, 122.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 187.5}, {834.5454545454546, 187.5}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 260.25}, {834.5454545454546, 260.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 305.25}, {834.5454545454546, 305.25}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{703.6363636363636, 337.5}, {743.6363636363636, 337.5}, {
          753.6363636363636, 322.5}, {784.5454545454546, 322.5}, {
          794.5454545454546, 337.5}, {834.5454545454546, 337.5}}]}, InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 75.}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"1.327\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 174.52499999999998}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"2.734\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 280.05}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.48\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 336.}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"4.90\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 442.5}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"5.95\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 521.25}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"7.63\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 647.25}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"10.25\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 843.75}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"5", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 189.75}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"1.53\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 189.75}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"1", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 229.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"2.06\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 229.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"7", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 278.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"2.71\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 278.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"5", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 197.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"1.63\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 197.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"7", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 301.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.02\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 301.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 352.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.90\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 352.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"1", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 386.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.95\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 386.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 75.}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 75.}, {1, -1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"5", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 168.825}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"1.251\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 168.825}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"7", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 270.6}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"2.608\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 270.6}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 312.75}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.170\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 312.75}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"1", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 343.275}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.577\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 343.275}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"9", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 376.075}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.681\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 376.075}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"5", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 122.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"0.63\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 122.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"7", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 187.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"1.50\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 187.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"1", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 260.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"2.47\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 260.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"3", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 305.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.07\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 305.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             SuperscriptBox[
              TagBox[GridBox[{
                 {"5", "\<\"/\"\>", "2"}
                },
                AutoDelete->False,
                BaselinePosition->{{1, 3}, Baseline},
                
                GridBoxItemSize->{
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
                GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
               "Grid"], "-"],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 337.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"3.30\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->25,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 337.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             StyleBox["\<\"Exp.\"\>",
              StripOnInput->False,
              FontSize->25],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->16,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {114.54545454545455, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             StyleBox["\<\"PWG SM\"\>",
              StripOnInput->False,
              FontSize->25],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->16,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {278.1818181818182, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             StyleBox["\<\"WBT SM\"\>",
              StripOnInput->False,
              FontSize->25],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->16,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {441.81818181818187, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             
             StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(WBT\\), \\(*\\)]\\) \
SM\"\>",
              StripOnInput->False,
              FontSize->25],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->16,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {605.4545454545455, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox[
             StyleBox["\<\"AMD\"\>",
              StripOnInput->False,
              FontSize->25],
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->16,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {769.0909090909091, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 75.}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"1.327\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 174.52499999999998}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"2.734\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 280.05}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.48\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 336.}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"4.90\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 442.5}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"5.95\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 521.25}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"7.63\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 647.25}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"10.25\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {181., 843.75}, {1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"5", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 189.75}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"1.53\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 189.75}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"1", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 229.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"2.06\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 229.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"7", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {211.72727272727275, 278.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"2.71\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {344.6363636363636, 278.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"5", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 197.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"1.63\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 197.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"7", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 301.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.02\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 301.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 352.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.90\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 352.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"1", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {375.36363636363643, 386.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.95\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {508.27272727272737, 386.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 75.}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 75.}, {1, -1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"5", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 168.825}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"1.251\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 168.825}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"7", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 270.6}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"2.608\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 270.6}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 312.75}, {-1, -1}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.170\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 312.75}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"1", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 343.275}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.577\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 343.275}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"9", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {539., 376.075}, {-1, -1}, Automatic, {1, 0}],
         InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.681\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {671.909090909091, 376.075}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 75.}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 75.}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"5", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 122.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"0.63\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 122.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"7", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 187.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"1.50\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 187.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"1", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 260.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"2.47\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 260.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"3", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 305.25}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.07\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 305.25}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            SuperscriptBox[
             TagBox[GridBox[{
                {"5", "\<\"/\"\>", "2"}
               },
               AutoDelete->False,
               BaselinePosition->{{1, 3}, Baseline},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
               GridBoxSpacings->{"Columns" -> {0, 0, 0, 0}}],
              "Grid"], "-"],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {702.6363636363636, 337.5}, {-1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"3.30\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->25,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {835.5454545454546, 337.5}, {1, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            StyleBox["\<\"Exp.\"\>",
             StripOnInput->False,
             FontSize->25],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->16,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {114.54545454545455, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            StyleBox["\<\"PWG SM\"\>",
             StripOnInput->False,
             FontSize->25],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->16,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {278.1818181818182, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            StyleBox["\<\"WBT SM\"\>",
             StripOnInput->False,
             FontSize->25],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->16,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {441.81818181818187, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            
            StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(WBT\\), \\(*\\)]\\) SM\"\
\>",
             StripOnInput->False,
             FontSize->25],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->16,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {605.4545454545455, 46.}, {0, -1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox[
            StyleBox["\<\"AMD\"\>",
             StripOnInput->False,
             FontSize->25],
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->16,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {769.0909090909091, 46.}, {0, -1}, 
         Automatic, {1, 0}]},
       Frame->False,
       ImageSize->{900.0000000000001, 900.},
       PlotRange->{{0., 900.0000000000001}, {0., 900.}}], {0, 0}, {0, 0}]}, {
     {FaceForm[None], RectangleBox[{-72., -72.}, {972., 972.}]}, InsetBox[
      GraphicsBox[{},
       Frame->False,
       ImageSize->{1044., 1044.},
       PlotRange->{{-72., 972.}, {-72., 972.}}], {0, 0}, {0, 0}]}, {
     {FaceForm[None], RectangleBox[{-72., -72.}, {972., 972.}]}, InsetBox[
      GraphicsBox[{
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{0., 0.}, {0., 900.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{}, {}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{4.5, 0.}, {0., 0.}}], 
         LineBox[{{4.5, 37.5}, {0., 37.5}}], LineBox[{{9., 75.}, {0., 75.}}], 
         LineBox[{{4.5, 112.5}, {0., 112.5}}], 
         LineBox[{{4.5, 150.}, {0., 150.}}], 
         LineBox[{{4.5, 187.5}, {0., 187.5}}], 
         LineBox[{{9., 225.}, {0., 225.}}], 
         LineBox[{{4.5, 262.5}, {0., 262.5}}], 
         LineBox[{{4.5, 300.}, {0., 300.}}], 
         LineBox[{{4.5, 337.5}, {0., 337.5}}], 
         LineBox[{{9., 375.}, {0., 375.}}], 
         LineBox[{{4.5, 412.5}, {0., 412.5}}], 
         LineBox[{{4.5, 450.}, {0., 450.}}], 
         LineBox[{{4.5, 487.5}, {0., 487.5}}], 
         LineBox[{{9., 525.}, {0., 525.}}], 
         LineBox[{{4.5, 562.5}, {0., 562.5}}], 
         LineBox[{{4.5, 600.}, {0., 600.}}], 
         LineBox[{{4.5, 637.5}, {0., 637.5}}], 
         LineBox[{{9., 675.}, {0., 675.}}], 
         LineBox[{{4.5, 712.5}, {0., 712.5}}], 
         LineBox[{{4.5, 750.}, {0., 750.}}], 
         LineBox[{{4.5, 787.5}, {0., 787.5}}], 
         LineBox[{{9., 825.}, {0., 825.}}], 
         LineBox[{{4.5, 862.5}, {0., 862.5}}], 
         LineBox[{{4.5, 900.}, {0., 900.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{900.0000000000001, 0.}, {900.0000000000001, 900.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{}, {}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{895.5000000000001, 0.}, {900.0000000000001, 0.}}], 
         LineBox[{{895.5000000000001, 37.5}, {900.0000000000001, 37.5}}], 
         LineBox[{{891.0000000000001, 75.}, {900.0000000000001, 75.}}], 
         LineBox[{{895.5000000000001, 112.5}, {900.0000000000001, 112.5}}], 
         LineBox[{{895.5000000000001, 150.}, {900.0000000000001, 150.}}], 
         LineBox[{{895.5000000000001, 187.5}, {900.0000000000001, 187.5}}], 
         LineBox[{{891.0000000000001, 225.}, {900.0000000000001, 225.}}], 
         LineBox[{{895.5000000000001, 262.5}, {900.0000000000001, 262.5}}], 
         LineBox[{{895.5000000000001, 300.}, {900.0000000000001, 300.}}], 
         LineBox[{{895.5000000000001, 337.5}, {900.0000000000001, 337.5}}], 
         LineBox[{{891.0000000000001, 375.}, {900.0000000000001, 375.}}], 
         LineBox[{{895.5000000000001, 412.5}, {900.0000000000001, 412.5}}], 
         LineBox[{{895.5000000000001, 450.}, {900.0000000000001, 450.}}], 
         LineBox[{{895.5000000000001, 487.5}, {900.0000000000001, 487.5}}], 
         LineBox[{{891.0000000000001, 525.}, {900.0000000000001, 525.}}], 
         LineBox[{{895.5000000000001, 562.5}, {900.0000000000001, 562.5}}], 
         LineBox[{{895.5000000000001, 600.}, {900.0000000000001, 600.}}], 
         LineBox[{{895.5000000000001, 637.5}, {900.0000000000001, 637.5}}], 
         LineBox[{{891.0000000000001, 675.}, {900.0000000000001, 675.}}], 
         LineBox[{{895.5000000000001, 712.5}, {900.0000000000001, 712.5}}], 
         LineBox[{{895.5000000000001, 750.}, {900.0000000000001, 750.}}], 
         LineBox[{{895.5000000000001, 787.5}, {900.0000000000001, 787.5}}], 
         LineBox[{{891.0000000000001, 825.}, {900.0000000000001, 825.}}], 
         LineBox[{{895.5000000000001, 862.5}, {900.0000000000001, 862.5}}], 
         LineBox[{{895.5000000000001, 900.}, {900.0000000000001, 900.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{0., 0.}, {900.0000000000001, 0.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{}, {}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{40.909090909090914`, 9.}, {40.909090909090914`, 0.}}], 
         LineBox[{{81.81818181818183, 4.5}, {81.81818181818183, 0.}}], 
         LineBox[{{122.72727272727275`, 4.5}, {122.72727272727275`, 0.}}], 
         LineBox[{{163.63636363636365`, 4.5}, {163.63636363636365`, 0.}}], 
         LineBox[{{204.54545454545456`, 9.}, {204.54545454545456`, 0.}}], 
         LineBox[{{245.45454545454547`, 4.5}, {245.45454545454547`, 0.}}], 
         LineBox[{{286.36363636363643`, 4.5}, {286.36363636363643`, 0.}}], 
         LineBox[{{327.2727272727273, 4.5}, {327.2727272727273, 0.}}], 
         LineBox[{{368.18181818181824`, 9.}, {368.18181818181824`, 0.}}], 
         LineBox[{{409.0909090909092, 4.5}, {409.0909090909092, 0.}}], 
         LineBox[{{450.00000000000006`, 4.5}, {450.00000000000006`, 0.}}], 
         LineBox[{{490.909090909091, 4.5}, {490.909090909091, 0.}}], 
         LineBox[{{531.8181818181819, 9.}, {531.8181818181819, 0.}}], 
         LineBox[{{572.7272727272727, 4.5}, {572.7272727272727, 0.}}], 
         LineBox[{{613.6363636363636, 4.5}, {613.6363636363636, 0.}}], 
         LineBox[{{654.5454545454546, 4.5}, {654.5454545454546, 0.}}], 
         LineBox[{{695.4545454545455, 9.}, {695.4545454545455, 0.}}], 
         LineBox[{{736.3636363636364, 4.5}, {736.3636363636364, 0.}}], 
         LineBox[{{777.2727272727274, 4.5}, {777.2727272727274, 0.}}], 
         LineBox[{{818.1818181818182, 4.5}, {818.1818181818182, 0.}}], 
         LineBox[{{859.0909090909091, 9.}, {859.0909090909091, 0.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{0., 900.}, {900.0000000000001, 900.}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], LineBox[{{}, {}}]}, 
        {GrayLevel[0], AbsoluteThickness[1], Dashing[{}], CapForm[None], 
         JoinForm[{"Miter", 3.25}], 
         LineBox[{{40.909090909090914`, 891.}, {40.909090909090914`, 900.}}], 
         LineBox[{{81.81818181818183, 895.5}, {81.81818181818183, 900.}}], 
         LineBox[{{122.72727272727275`, 895.5}, {122.72727272727275`, 900.}}],
          LineBox[{{163.63636363636365`, 895.5}, {163.63636363636365`, 
          900.}}], 
         LineBox[{{204.54545454545456`, 891.}, {204.54545454545456`, 900.}}], 
         LineBox[{{245.45454545454547`, 895.5}, {245.45454545454547`, 900.}}],
          LineBox[{{286.36363636363643`, 895.5}, {286.36363636363643`, 
          900.}}], 
         LineBox[{{327.2727272727273, 895.5}, {327.2727272727273, 900.}}], 
         LineBox[{{368.18181818181824`, 891.}, {368.18181818181824`, 900.}}], 
         LineBox[{{409.0909090909092, 895.5}, {409.0909090909092, 900.}}], 
         LineBox[{{450.00000000000006`, 895.5}, {450.00000000000006`, 900.}}],
          LineBox[{{490.909090909091, 895.5}, {490.909090909091, 900.}}], 
         LineBox[{{531.8181818181819, 891.}, {531.8181818181819, 900.}}], 
         LineBox[{{572.7272727272727, 895.5}, {572.7272727272727, 900.}}], 
         LineBox[{{613.6363636363636, 895.5}, {613.6363636363636, 900.}}], 
         LineBox[{{654.5454545454546, 895.5}, {654.5454545454546, 900.}}], 
         LineBox[{{695.4545454545455, 891.}, {695.4545454545455, 900.}}], 
         LineBox[{{736.3636363636364, 895.5}, {736.3636363636364, 900.}}], 
         LineBox[{{777.2727272727274, 895.5}, {777.2727272727274, 900.}}], 
         LineBox[{{818.1818181818182, 895.5}, {818.1818181818182, 900.}}], 
         LineBox[{{859.0909090909091, 891.}, {859.0909090909091, 900.}}]}, 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 75.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 2\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 225.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 4\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 375.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 6\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 525.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 8\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 675.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"10\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 825.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 0\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {40.909090909090914, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 2\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {204.54545454545456, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 4\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {368.18181818181824, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 6\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {531.8181818181819, -1.}, {0, 1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\" 8\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {695.4545454545455, -1.}, {0, 1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           StyleBox[
            TagBox["\<\"10\"\>",
             DisplayForm],
            StripOnInput->False,
            ShowAutoStyles->False,
            SingleLetterItalics->False,
            LineColor->GrayLevel[0],
            FrontFaceColor->GrayLevel[0],
            BackFaceColor->GrayLevel[0],
            GraphicsColor->GrayLevel[0],
            FontFamily->"Times",
            FontSize->20,
            FontWeight->Plain,
            FontSlant->Plain,
            FontTracking->Plain,
            FontColor->GrayLevel[0]],
           StripOnInput->False,
           ShowContents->False],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {859.0909090909091, -1.}, {0, 1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 75.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 2\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 225.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 4\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 375.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 6\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 525.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 8\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 675.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"10\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {-1., 825.}, {1, 0}, Automatic, {1, 0}], 
        InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 0\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {40.909090909090914, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 2\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {204.54545454545456, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 4\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {368.18181818181824, -1.}, {0, 1}, 
         Automatic, {1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 6\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {531.8181818181819, -1.}, {0, 1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\" 8\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {695.4545454545455, -1.}, {0, 1}, Automatic, {
         1, 0}], InsetBox[
         FrameBox[
          StyleBox[
           TagBox["\<\"10\"\>",
            DisplayForm],
           StripOnInput->False,
           ShowAutoStyles->False,
           SingleLetterItalics->False,
           LineColor->GrayLevel[0],
           FrontFaceColor->GrayLevel[0],
           BackFaceColor->GrayLevel[0],
           GraphicsColor->GrayLevel[0],
           FontFamily->"Times",
           FontSize->20,
           FontWeight->Plain,
           FontSlant->Plain,
           FontTracking->Plain,
           FontColor->GrayLevel[0]],
          Background->None,
          ContentPadding->False,
          FrameMargins->{{0, 0}, {0, 0}},
          FrameStyle->None,
          RoundingRadius->{0, 0},
          StripOnInput->False], {859.0909090909091, -1.}, {0, 1}, Automatic, {
         1, 0}]},
       Frame->False,
       ImageSize->{1044., 1044.},
       PlotRange->{{-72., 972.}, {-72., 972.}}], {0, 0}, {0, 0}]}}, {}},
  AspectRatio->1.,
  Background->None,
  DisplayFunction->Identity,
  Frame->False,
  ImageSize->{1044., 1044.},
  PlotRange->{{-72., 972.}, {-72., 972.}}]], "Output",
 CellChangeTimes->{
  3.719010861420816*^9, 3.719010920151697*^9, {3.719010951311432*^9, 
   3.719010963836137*^9}, 3.7190110147281*^9, 3.719011177477418*^9, {
   3.7190112170924387`*^9, 3.719011242872563*^9}, 3.719011279250245*^9, {
   3.719011324795809*^9, 3.719011394082896*^9}, {3.7190114450625973`*^9, 
   3.719011467209021*^9}, {3.71901152890388*^9, 3.719011581794017*^9}, {
   3.719011624014163*^9, 3.719011667821267*^9}, {3.719012307092637*^9, 
   3.71901234678545*^9}, 
   3.7192895762606688`*^9},ExpressionUUID->"d485e722-62a5-43ce-a183-\
b6dd7711a7eb"]
}, Open  ]]
},
WindowSize->{1440, 771},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 5, 30, "Input",ExpressionUUID->"fe30e1e3-d78a-415f-9f29-972036f90e5b"],
Cell[CellGroupData[{
Cell[779, 29, 193, 5, 30, "Input",ExpressionUUID->"f79efb02-bbac-4acc-b629-f77d3e53749c"],
Cell[975, 36, 42351, 776, 109, "Print",ExpressionUUID->"6c828ede-bb43-4bf1-a058-7b06a26acec0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43363, 817, 23865, 491, 1795, "Input",ExpressionUUID->"ad37308c-e638-46e6-9320-c8c8991bb1ad"],
Cell[67231, 1310, 149524, 4172, 1095, "Output",ExpressionUUID->"d485e722-62a5-43ce-a183-b6dd7711a7eb"]
}, Open  ]]
}
]
*)



==> Three-Body_Calculations_GFJ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33160,        787]
NotebookOptionsPosition[     29798,        731]
NotebookOutlinePosition[     30157,        747]
CellTagsIndexPosition[     30114,        744]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.718406614797276*^9, 3.718406645773885*^9}, 
   3.718407460471841*^9, {3.719119687224039*^9, 
   3.719119687871662*^9}},ExpressionUUID->"a93e709c-a5dc-4dbb-b575-\
65cabf19eb22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</home/dbai/Documents/B15\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.718406614797276*^9, 3.718406645773885*^9}, 
   3.718407460471841*^9, {3.7191191447221613`*^9, 3.719119145605404*^9}, {
   3.7191224186018677`*^9, 
   3.719122422858428*^9}},ExpressionUUID->"380b4fb1-6040-47c8-b8ec-\
3da32b96d0cd"],

Cell[CellGroupData[{

Cell["Generating FaCE Input Files", "Chapter",
 CellChangeTimes->{{3.718406701787066*^9, 
  3.71840671711303*^9}},ExpressionUUID->"80a9c6bf-ca8d-4ea0-9f5b-\
e43b272ad5df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "2"}], ",", 
    RowBox[{"i", "\[LessEqual]", "24"}], ",", 
    RowBox[{"i", "=", 
     RowBox[{"i", "+", "2"}]}], ",", 
    RowBox[{
     RowBox[{"DeleteDirectory", "[", 
      RowBox[{
       RowBox[{"\"\<B15Kmax\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}]}], ",", 
       RowBox[{"DeleteContents", "\[Rule]", "True"}]}], "]"}], ";", 
     RowBox[{"CreateDirectory", "[", 
      RowBox[{"\"\<B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ";", 
     RowBox[{"CreateFile", "[", 
      RowBox[{"\"\<B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\</B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.in\>\""}], "]"}]}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.718406795802403*^9, 3.718406801092108*^9}, {
   3.718407275035244*^9, 3.718407306028926*^9}, {3.718407341770733*^9, 
   3.7184073862695847`*^9}, {3.7184074237667027`*^9, 
   3.7184074244610558`*^9}, {3.7184075037170563`*^9, 3.718407570382175*^9}, {
   3.7184082839979753`*^9, 3.718408468074258*^9}, {3.718408646364031*^9, 
   3.718408646450358*^9}, {3.718408818246368*^9, 3.718408818309518*^9}, {
   3.718408897461104*^9, 3.7184089281651907`*^9}, {3.71840897906173*^9, 
   3.718408985261086*^9}, {3.718409027734415*^9, 3.718409033029832*^9}, {
   3.718409116485271*^9, 3.7184091328527527`*^9}, 3.718409180390924*^9, {
   3.7184093050941353`*^9, 3.7184093358504887`*^9}, 3.718409447651178*^9, {
   3.718410113490013*^9, 3.718410116766972*^9}, {3.718451822039035*^9, 
   3.718451835454399*^9}, {3.718527355365759*^9, 3.718527368084712*^9}, 
   3.718527676941227*^9, {3.71911951007712*^9, 3.7191195208744583`*^9}, {
   3.7191195838276987`*^9, 
   3.719119597882533*^9}},ExpressionUUID->"e361e2e3-1aff-45aa-84ef-\
c1ef58cdbcb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "2"}], ",", 
    RowBox[{"i", "\[LessEqual]", "24"}], ",", 
    RowBox[{"i", "=", 
     RowBox[{"i", "+", "2"}]}], ",", 
    RowBox[{"WriteString", "[", 
     RowBox[{
      RowBox[{"\"\<B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\</B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.in\>\""}], ",", 
      RowBox[{"\"\< &fname\n  nfile='B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<'\n  desc= 'B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<: B13+n+n using GPT and B13-n susy , Kmax=\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<' /\n  \n &scale \n  amn=939. hc=197.326/\n \n &nuclei \n  name=  \
'n','n','B13'\n  mass= 1 1 13\n  z= 0 0 5\n  radius=0 0 2.89 /\n\n &identical\
\n  id=F, F, T,  iso=2, 2, 1 /\n\n &total  \n  ngt = 1, gtot(1)=1.5, \
gparity(1)=-1 /\n  \n &particles\n  ns(1)=1, spin(1,1)= 0.5, parity(1,1)=1, \
energy(1,1)=0.0,\n  ns(2)=1, spin(1,2)= 0.5, parity(1,2)=1, energy(1,2)=0.0,\n\
  ns(3)=1, spin(1,3)= 1.5, parity(1,3)=-1, energy(1,3)=0.0 /\n \n &em  \n  \
corek(1)=0.5, def(2,1)=0.0, Qmom(1)=0.0, Mmom(1)=0.0,\n  corek(2)=0.5, \
def(2,2)=0.0, Qmom(2)=0.0, Mmom(2)=0.0,\n  corek(3)=1.5, def(2,3)=0.0, \
Qmom(3)=0.0, Mmom(3)=0.0 /\n \n &waves\n  auto(1)=T, kmaxa(1)=\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<, lxmax(1)=5, lymax(1)=5, ltmax(1)=5, sxmax(1)=2.,\n  auto(2)=T, \
kmaxa(2)=\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<, lxmax(2)=5, lymax(2)=5, ltmax(2)=5, sxmax(2)=2.,\n  auto(3)=T, \
kmaxa(3)=\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<, lxmax(3)=5, lymax(3)=5, ltmax(3)=5, sxmax(3)=1., /\n\n &poten\n \
 detail(1) ='n+B13'\n  typc(1) ='gau'\n      ps(1,1)=-87.4 ps(2,1)=2.28,\n    \
  pp(1,1)=-87.4 pp(2,1)=2.28,\n      pd(1,1)=-87.4 pd(2,1)=2.28,\n      \
lpot(1)=0,\n  typso(1)='gau'\n      psop(1,1)=-13.65 psop(2,1)=2.28,\n      \
psod(1,1)=-27.165 psod(2,1)=2.28,\n  typss(1)='gau'\n      pss(1,1)= -3.00 \
pss(2,1)=2.28,\n  typt(1) ='nul'\n\n  detail(2) ='B13+n'\n  typc(2) ='gau'\n  \
    ps(1,2)=-87.4 ps(2,2)=2.28,\n      pp(1,2)=-87.4 pp(2,2)=2.28,\n      \
pd(1,2)=-87.4 pd(2,2)=2.28,\n      lpot(2)=0,\n  typso(2)='gau'\n      \
psop(1,2)=-13.65 psop(2,2)=2.28,\n      psod(1,2)=-27.165 psod(2,2)=2.28,\n  \
typss(2)='gau'\n      pss(1,2)= -3.00 pss(2,2)=2.28,\n  typt(2) ='nul'\n\n  \
detail(3) = 'gptnn'\n  typc(3) ='gau'\n      ps(1,3)=  560.0 ps(2,3)=0.8109 \
ps(3,3)=-390.7\n      ps(4,3)=1.031 ps(5,3)=-1.501 ps(6,3)=3.205\n      \
pp(1,3)=  9.335 pp(2,3)=  1.184  pp(3,3)=  -1.37\n      pp(4,3)=  2.099 \
pp(5,3)=  0.1663 pp(6,3)=  3.193\n      pd(1,3)=  560.0 pd(2,3)= 0.8109 \
pd(3,3)= -390.7\n      pd(4,3)= 1.031 pd(5,3)= -1.501 pd(6,3)= 3.205\n  \
typso(3)='gau'\n      pso(1,3)= -114.5 pso(2,3)=0.9296\n  typss(3)='nul'\n  \
typt(3) ='gau'\n      pt(1,3)= 12.24 pt(2,3)= 1.539 pt(3,3)= -31.64\n      \
pt(4,3)= 0.4039 pt(5,3)= 0.8111 pt(6,3)= 3.015 /\n\n &pot3b  typ3b='gau', \
s3b(1)=0, r3b(1)=6.0/\n &gamso  gamso1=1,0.11044,1, gamso2=0.11044,1,1 /\n \
&grids  rr=0.3 nlag=50 njac=40 /\n &trace  pripot=T /\n \n &b2states \
n2states=14  dx=0.01 xmax=50. rwpot='W' potfile='B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", 
       "\"\<.pot2' /\n &b2state pair=1 kind='occ' n=1 l=0 lmax=0 jv=2 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=0 lmax=0 jv=1 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=1 lmax=1 jv=3 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=1 lmax=1 jv=2 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=1 lmax=1 jv=1 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=1 lmax=1 jv=0 \
search='E' fermi=-1 /\n &b2state pair=1 kind='occ' n=1 l=2 lmax=2 jv=4 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=0 lmax=0 jv=2 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=0 lmax=0 jv=1 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=1 lmax=1 jv=3 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=1 lmax=1 jv=2 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=1 lmax=1 jv=1 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=1 lmax=1 jv=0 \
search='E' fermi=-1 /\n &b2state pair=2 kind='occ' n=1 l=2 lmax=2 jv=4 \
search='E' fermi=-1 /\n\n &solve   eimin = -3, eimax=0.0, eqn='F', nbmax=20, \
meigs=1 /\n\>\""}]}], "]"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.718406795802403*^9, 3.718406801092108*^9}, {
   3.718407275035244*^9, 3.718407306028926*^9}, {3.718407341770733*^9, 
   3.7184073862695847`*^9}, {3.7184074237667027`*^9, 
   3.7184074244610558`*^9}, {3.7184075037170563`*^9, 3.718407570382175*^9}, {
   3.7184082839979753`*^9, 3.718408468074258*^9}, {3.718408646364031*^9, 
   3.718408646450358*^9}, {3.718408818246368*^9, 3.718408818309518*^9}, {
   3.718408897461104*^9, 3.7184089281651907`*^9}, {3.71840897906173*^9, 
   3.718408985261086*^9}, {3.718409027734415*^9, 3.718409033029832*^9}, {
   3.718409116485271*^9, 3.7184091328527527`*^9}, 3.718409180390924*^9, {
   3.7184093050941353`*^9, 3.7184093358504887`*^9}, 3.718409447651178*^9, {
   3.718410113490013*^9, 3.718410116766972*^9}, {3.718451822039035*^9, 
   3.718451835454399*^9}, {3.718527355365759*^9, 3.718527368084712*^9}, 
   3.718527676941227*^9, {3.7191191902949543`*^9, 3.7191192813992157`*^9}, {
   3.719119523355713*^9, 3.7191195394355288`*^9}, {3.719119600812942*^9, 
   3.719119620700953*^9}, 
   3.719119680954995*^9},ExpressionUUID->"561fbb03-b75f-4fce-9e4f-\
88f34aa99e3d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Read FaCE Output Files", "Chapter",
 CellChangeTimes->{{3.718422830555221*^9, 
  3.7184228464344063`*^9}},ExpressionUUID->"11921422-f3b7-4a1f-a747-\
02d0344ff7b5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"List4FaCEOutput", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "2"}], ",", 
    RowBox[{"i", "\[LessEqual]", "24"}], ",", 
    RowBox[{"i", "=", 
     RowBox[{"i", "+", "2"}]}], ",", 
    RowBox[{
     RowBox[{"SetDirectory", "[", 
      RowBox[{"\"\</home/dbai/Documents/B15/B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ";", 
     RowBox[{"Run", "[", 
      RowBox[{"\"\<face < B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.in > B15Kmax\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.out\>\""}], "]"}], 
     ";", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Read", "[", 
         RowBox[{"OpenRead", "[", 
          RowBox[{"\"\<!cat B15Kmax\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", 
           "\"\<.out | grep ENGY\>\""}], "]"}], "]"}]}], "}"}], "]"}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"List4FaCEOutput", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"Read", "[", 
           RowBox[{"OpenRead", "[", 
            RowBox[{"\"\<!cat B15Kmax\>\"", "<>", 
             RowBox[{"ToString", "[", "i", "]"}], "<>", 
             "\"\<.out | grep ENGY\>\""}], "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7184231552156553`*^9, 3.7184232286462383`*^9}, 
   3.718423320162106*^9, {3.718527589195361*^9, 3.71852759409787*^9}, {
   3.7191192964048433`*^9, 3.719119297652873*^9}, 3.7191224360564528`*^9, {
   3.7191224689880667`*^9, 3.719122477468545*^9}, {3.719122590689114*^9, 
   3.7191225911685677`*^9}, 
   3.719122773472467*^9},ExpressionUUID->"8c77f7b4-a407-4dfe-b070-\
54b6b1020793"],

Cell[BoxData[
 TemplateBox[{
  "Set","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Plus\\\"}]\\) in \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"ENGY\\\"}], \\\"+\\\", \
RowBox[{\\\"1.5`\\\", \\\" \\\", \\\"Ground\\\", \\\" \\\", \\\"state\\\"}]}]\
\\) is Protected.\"",2,10,17,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.7191227925726624`*^9},ExpressionUUID->"20821820-7033-4da6-9919-\
79254f5948d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "0.415074`"}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719122792574998*^9},ExpressionUUID->"f020b441-bf7e-41fa-a3b4-\
97a1758087da"],

Cell[BoxData[
 TemplateBox[{
  "Set","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Plus\\\"}]\\) in \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"ENGY\\\"}], \\\"+\\\", \
RowBox[{\\\"1.5`\\\", \\\" \\\", \\\"Ground\\\", \\\" \\\", \\\"state\\\"}]}]\
\\) is Protected.\"",2,10,18,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.719122792585884*^9},ExpressionUUID->"638073b7-662d-4eb5-9a76-\
8d00cd9e7f50"],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{\\\"0.415074`\\\", \\\"\
\[LeftDoubleBracket]\\\", \\\"2\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is \
longer than depth of object.\"",2,10,19,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.7191227925871897`*^9},ExpressionUUID->"b7cbaa3e-523f-411a-b3be-\
a8dd3bd226a1"],

Cell[BoxData[
 TemplateBox[{
  "Set","write",
   "\"Tag \\!\\(\\*RowBox[{\\\"Plus\\\"}]\\) in \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \\\"ENGY\\\"}], \\\"+\\\", \
RowBox[{\\\"1.5`\\\", \\\" \\\", \\\"Ground\\\", \\\" \\\", \\\"state\\\"}]}]\
\\) is Protected.\"",2,10,20,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.719122806562038*^9},ExpressionUUID->"e7e4c01b-035f-4f1a-b57a-\
7b303b4853cc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Set\\\", \\\"::\\\", \\\
\"write\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,10,21,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.719122806563567*^9},ExpressionUUID->"862e1c3d-95b0-489e-b3d4-\
fab7bce17256"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", 
   RowBox[{"-", "1.98274`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719122806564353*^9},ExpressionUUID->"218ce342-f25d-47a0-a516-\
2ff052fdd114"],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1.98274`\\\"}], \\\")\\\"}], \
\\\"\[LeftDoubleBracket]\\\", \\\"2\\\", \\\"\[RightDoubleBracket]\\\"}]\\) \
is longer than depth of object.\"",2,10,22,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.719122806576888*^9},ExpressionUUID->"8d4b5f13-29d7-4f9c-b0cc-\
576df5bd0834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", 
   RowBox[{"-", "2.044247`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719122825163711*^9},ExpressionUUID->"9908eb3f-5d53-46f8-a694-\
8082935cc7b3"],

Cell[BoxData[
 TemplateBox[{
  "Part","partd",
   "\"Part specification \\!\\(\\*RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"2.044247`\\\"}], \\\")\\\"}], \\\"\[LeftDoubleBracket]\
\\\", \\\"2\\\", \\\"\[RightDoubleBracket]\\\"}]\\) is longer than depth of \
object.\"",2,10,23,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.7191228251782713`*^9},ExpressionUUID->"48011adb-2198-411a-85b5-\
93c4e0a10491"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partd\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,10,24,17503930521422895695,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.71912255932845*^9, 3.719122614153759*^9, 
  3.719122825179443*^9},ExpressionUUID->"137830a8-c096-4b6a-8161-\
f0ce9d1a5191"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", 
   RowBox[{"-", "2.47277`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.7191228613010607`*^9},ExpressionUUID->"47e6e5f2-3bfc-420d-a408-\
d8e772dc9272"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", 
   RowBox[{"-", "2.507942`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719122942021536*^9},ExpressionUUID->"46b0f7f8-b28b-4fff-bf74-\
b08afc58dce6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", 
   RowBox[{"-", "2.604043`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719123102714077*^9},ExpressionUUID->"0d0dd571-2fa0-439a-8a21-\
8c77fdb42339"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", 
   RowBox[{"-", "2.623238`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719123390873225*^9},ExpressionUUID->"33459614-5251-4066-8f56-\
8d022037b1c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", 
   RowBox[{"-", "2.653835`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719123883137673*^9},ExpressionUUID->"c4448385-fbfd-4fca-b8eb-\
2ddac86985f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", 
   RowBox[{"-", "2.66986`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719124725425502*^9},ExpressionUUID->"b50ddce2-fff9-418b-8a03-\
fc103c7bf3c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", 
   RowBox[{"-", "2.685796`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719126288307068*^9},ExpressionUUID->"04d1baad-7ebb-46b8-8ab2-\
9919207dc65a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", 
   RowBox[{"-", "2.696304`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719128564418392*^9},ExpressionUUID->"4d5b7550-70f3-4f53-ad7d-\
fad4343b1806"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", 
   RowBox[{"-", "2.705075`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.71842345261207*^9, 3.7184319201735563`*^9, 
  3.719122559343752*^9, 3.719122649731094*^9, 
  3.719131851755835*^9},ExpressionUUID->"fea21b5b-5b08-453c-b326-\
7c1efa8d6ac3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "3.11877"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", 
         RowBox[{"-", "3.18119"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "3.5511"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", 
         RowBox[{"-", "3.58383"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", 
         RowBox[{"-", "3.65486"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14", ",", 
         RowBox[{"-", "3.67648"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", 
         RowBox[{"-", "3.70296"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18", ",", 
         RowBox[{"-", "3.72076"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", 
         RowBox[{"-", "3.73623"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", 
         RowBox[{"-", "3.74748"}]}], "}"}]}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"{", 
         RowBox[{"24", ",", 
          RowBox[{"-", "3.75613"}]}], "}"}]}], "*)"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "24"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4.5"}], ",", 
          RowBox[{"-", "2.5"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(K\), \(max\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(E\), \(gs\)]\) (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxUsow3EAB/C/qeHksRyUsNaKcNMQi7+D2ijyKGXJa5I8hql5tnYwzRym
NMPkcUFrJ/PYQZZWW/8Um7y3gyj82UGLPIbf93/49BG29tUoeRRFpRK40kBf
tWyztOCNfsJ9uu88HTl9lZLiNHFuB952+rtw8+KQWk+2Z8YPY36i1YRVj69r
+L3HdICXWxQuLP1brpoilzgHqvGYRNaNsz8buFXBOi1+UfTqsfOkcxr/ZImM
OE87acbmgscFbBeaSuzk20iwDM9EfIf4XF13hJuiM+6xzV3GnRHTNChzsLRm
42EI840hZpN8WS8+xvI25hePf+xTW+Tubz/jJp95DD7MG5u7wP0JlgC+DYd+
cI4lKYKVEu/SyA5Ll19rrHjXeL0+QW7/Euzh05vYQ1zsCLuwq8BDaclSrS0K
r9QWxeHRZzN3hVwUjz9nFdwpXqswwLC0myrMwcmqF8kdeb6xNB//AyeE/hI=

  "],ExpressionUUID->"7c68ecc1-bea9-4a29-9892-5447d5e85cee"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{4., -3.11877}, {6., -3.18119}, {8., -3.5511}, {
      10., -3.58383}, {12., -3.65486}, {14., -3.67648}, {16., -3.70296}, {
      18., -3.72076}, {20., -3.73623}, {
      22., -3.74748}}]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.11, -2.51},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(K\\), \\(max\\)]\\)\"", FontSize -> 36, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(gs\\)]\\) (MeV)\"", FontSize -> 36, 
      
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1017.80078125, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2, 24}, {-4.5, -2.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.718450999835869*^9, 3.718451018617779*^9}, {
   3.718517181927328*^9, 3.718517224626593*^9}, {3.71851756438973*^9, 
   3.7185175908985643`*^9}, {3.718528147842285*^9, 3.718528167968864*^9}, {
   3.718528200443701*^9, 3.718528279985217*^9}, {3.718528507955071*^9, 
   3.718528523671714*^9}, {3.718529662126102*^9, 3.7185296681475887`*^9}, 
   3.718529891589061*^9, {3.7185300517871304`*^9, 3.7185300622889214`*^9}, {
   3.7185300963982887`*^9, 3.718530109449758*^9}, {3.718530241614664*^9, 
   3.718530263789884*^9}, {3.7186073785565*^9, 3.718607383265143*^9}, {
   3.7186083937507877`*^9, 3.718608411220063*^9}, 3.7186086746664467`*^9, {
   3.7189252268617992`*^9, 3.718925232843698*^9}, 3.719179772259983*^9, {
   3.7191799941166353`*^9, 3.719180013500229*^9}, 3.7191802653024797`*^9, 
   3.719550188460231*^9, {3.71955856673883*^9, 3.719558592954063*^9}, {
   3.719558660250485*^9, 3.7195586719910603`*^9}, 3.719561230471767*^9, 
   3.719561293324423*^9, 3.719561339742351*^9, {3.73076201334601*^9, 
   3.7307620831635227`*^9}, 
   3.7307724108253736`*^9},ExpressionUUID->"fa0af87a-fde9-4fea-ae11-\
9f9b14fbe10f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "0.50321"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "0.49498"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "0.42322"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0.40757"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "0.24614"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14", ",", "0.22557"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "0.06268"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18", ",", "0.02995"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", 
         RowBox[{"-", "0.10111"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", 
         RowBox[{"-", "0.1293"}]}], "}"}]}], 
      RowBox[{"(*", 
       RowBox[{",", 
        RowBox[{"{", 
         RowBox[{"24", ",", 
          RowBox[{"-", "0.21352"}]}], "}"}]}], "*)"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "24"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.8", ",", 
          RowBox[{"-", "1.8"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(K\), \(max\)]\)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SuperscriptBox[\(E\), \(*\)]\) (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7307622409139223`*^9, 3.7307622826519527`*^9}, {
   3.730762316847042*^9, 3.730762415836954*^9}, {3.730762594537773*^9, 
   3.730762643537221*^9}, {3.730763157966731*^9, 3.730763175109042*^9}, 
   3.7307641801710176`*^9, {3.730764210946025*^9, 3.730764232187059*^9}, {
   3.7307643062072906`*^9, 3.73076434518915*^9}, {3.73076443968439*^9, 
   3.7307644543632727`*^9}, {3.730764506000802*^9, 3.7307645286705847`*^9}, {
   3.730764917892438*^9, 3.730764936754539*^9}, {3.730765202004532*^9, 
   3.730765210161152*^9}, {3.7307672684764643`*^9, 3.730767336318001*^9}, {
   3.7307680140764923`*^9, 3.730768016946587*^9}, {3.7307743626775913`*^9, 
   3.730774393936515*^9}, {3.730774575842544*^9, 
   3.730774632763253*^9}},ExpressionUUID->"fbdf648e-4792-4886-9acb-\
88ca61fc654f"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {GrayLevel[0], PointSize[0.012833333333333334`], AbsoluteThickness[1.6], 
     PointBox[{{4., 0.50321}, {6., 0.49498}, {8., 0.42322}, {10., 0.40757}, {
      12., 0.24614}, {14., 0.22557}, {16., 0.06268}, {18., 0.02995}, {
      20., -0.10111}, {22., -0.1293}}]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.11, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(K\\), \\(max\\)]\\)\"", FontSize -> 36, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SuperscriptBox[\\(E\\), \\(*\\)]\\) (MeV)\"", FontSize -> 36, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1033.00390625, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2, 24}, {1.8, -1.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.730762335664772*^9, {3.730762387525066*^9, 3.7307624186261578`*^9}, {
   3.730762612991671*^9, 3.730762644127233*^9}, 3.73076317577849*^9, 
   3.73076423290906*^9, {3.730764310318839*^9, 3.7307643458735943`*^9}, 
   3.730764455014852*^9, {3.730764510498617*^9, 3.730764529068825*^9}, 
   3.7307649373233633`*^9, {3.730767279344592*^9, 3.730767336797132*^9}, 
   3.730768017579885*^9, {3.730774363376731*^9, 3.7307743946290283`*^9}, {
   3.7307745793926487`*^9, 
   3.7307746330411453`*^9}},ExpressionUUID->"9813e714-2729-41c7-9941-\
3275778a13bc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1178, 756},
WindowMargins->{{84, Automatic}, {Automatic, 3}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 269, 6, 30, "Input",ExpressionUUID->"a93e709c-a5dc-4dbb-b575-65cabf19eb22"],
Cell[830, 28, 370, 8, 30, "Input",ExpressionUUID->"380b4fb1-6040-47c8-b8ec-3da32b96d0cd"],
Cell[CellGroupData[{
Cell[1225, 40, 171, 3, 69, "Chapter",ExpressionUUID->"80a9c6bf-ca8d-4ea0-9f5b-e43b272ad5df"],
Cell[1399, 45, 1870, 37, 73, "Input",ExpressionUUID->"e361e2e3-1aff-45aa-84ef-c1ef58cdbcb9"],
Cell[3272, 84, 5732, 89, 2089, "Input",ExpressionUUID->"561fbb03-b75f-4fce-9e4f-88f34aa99e3d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9041, 178, 169, 3, 69, "Chapter",ExpressionUUID->"11921422-f3b7-4a1f-a747-02d0344ff7b5"],
Cell[CellGroupData[{
Cell[9235, 185, 1892, 46, 115, "Input",ExpressionUUID->"8c77f7b4-a407-4dfe-b070-54b6b1020793"],
Cell[11130, 233, 487, 10, 24, "Message",ExpressionUUID->"20821820-7033-4da6-9919-79254f5948d3"],
Cell[11620, 245, 274, 6, 24, "Print",ExpressionUUID->"f020b441-bf7e-41fa-a3b4-97a1758087da"],
Cell[11897, 253, 485, 10, 24, "Message",ExpressionUUID->"638073b7-662d-4eb5-9a76-8d00cd9e7f50"],
Cell[12385, 265, 449, 9, 24, "Message",ExpressionUUID->"b7cbaa3e-523f-411a-b3be-a8dd3bd226a1"],
Cell[12837, 276, 485, 10, 24, "Message",ExpressionUUID->"e7e4c01b-035f-4f1a-b57a-7b303b4853cc"],
Cell[13325, 288, 440, 9, 24, "Message",ExpressionUUID->"862e1c3d-95b0-489e-b3d4-fab7bce17256"],
Cell[13768, 299, 292, 7, 24, "Print",ExpressionUUID->"218ce342-f25d-47a0-a516-2ff052fdd114"],
Cell[14063, 308, 501, 10, 24, "Message",ExpressionUUID->"8d4b5f13-29d7-4f9c-b0cc-576df5bd0834"],
Cell[14567, 320, 293, 7, 24, "Print",ExpressionUUID->"9908eb3f-5d53-46f8-a694-8082935cc7b3"],
Cell[14863, 329, 504, 10, 24, "Message",ExpressionUUID->"48011adb-2198-411a-85b5-93c4e0a10491"],
Cell[15370, 341, 441, 9, 24, "Message",ExpressionUUID->"137830a8-c096-4b6a-8161-f0ce9d1a5191"],
Cell[CellGroupData[{
Cell[15836, 354, 294, 7, 24, "Print",ExpressionUUID->"47e6e5f2-3bfc-420d-a408-d8e772dc9272"],
Cell[16133, 363, 294, 7, 24, "Print",ExpressionUUID->"46b0f7f8-b28b-4fff-bf74-b08afc58dce6"],
Cell[16430, 372, 294, 7, 24, "Print",ExpressionUUID->"0d0dd571-2fa0-439a-8a21-8c77fdb42339"],
Cell[16727, 381, 294, 7, 24, "Print",ExpressionUUID->"33459614-5251-4066-8f56-8d022037b1c8"],
Cell[17024, 390, 294, 7, 24, "Print",ExpressionUUID->"c4448385-fbfd-4fca-b8eb-2ddac86985f8"],
Cell[17321, 399, 293, 7, 24, "Print",ExpressionUUID->"b50ddce2-fff9-418b-8a03-fc103c7bf3c7"],
Cell[17617, 408, 294, 7, 24, "Print",ExpressionUUID->"04d1baad-7ebb-46b8-8ab2-9919207dc65a"],
Cell[17914, 417, 294, 7, 24, "Print",ExpressionUUID->"4d5b7550-70f3-4f53-ad7d-fad4343b1806"],
Cell[18211, 426, 294, 7, 24, "Print",ExpressionUUID->"fea21b5b-5b08-453c-b326-7c1efa8d6ac3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18554, 439, 3048, 83, 98, "Input",ExpressionUUID->"7c68ecc1-bea9-4a29-9892-5447d5e85cee"],
Cell[21605, 524, 2841, 65, 673, "Output",ExpressionUUID->"fa0af87a-fde9-4fea-ae11-9f9b14fbe10f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24483, 594, 3035, 75, 94, "Input",ExpressionUUID->"fbdf648e-4792-4886-9acb-88ca61fc654f"],
Cell[27521, 671, 2249, 56, 674, "Output",ExpressionUUID->"9813e714-2729-41c7-9941-3275778a13bc"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Two-Body_Spectrum_of_14B_GFJ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    399315,       8979]
NotebookOptionsPosition[    387654,       8774]
NotebookOutlinePosition[    388013,       8790]
CellTagsIndexPosition[    387970,       8787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Exit", "[", "]"}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.716885865586926*^9, 3.716885866986396*^9}, {
   3.717399777058868*^9, 3.7173997776423397`*^9}, 
   3.719098741708313*^9},ExpressionUUID->"72a47795-3d73-42dd-bf2b-\
6178d132a43f"],

Cell[CellGroupData[{

Cell["Constants", "Chapter",
 CellChangeTimes->{{3.7168844419837*^9, 
  3.716884451817997*^9}},ExpressionUUID->"c77ef5b3-4602-4d10-a1a8-\
c06905ec4321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ac", "=", "13"}], ";", 
  RowBox[{"mn", "=", 
   RowBox[{"939.", "/", 
    SuperscriptBox["197.326", "2"]}]}], ";", 
  RowBox[{"sn", "=", 
   FractionBox["1", "2"]}], ";", 
  RowBox[{"sc", "=", 
   FractionBox["3", "2"]}], ";", 
  RowBox[{"\[Mu]", "=", 
   RowBox[{
    FractionBox["Ac", 
     RowBox[{"Ac", "+", "1"}]], "mn"}]}], ";", 
  RowBox[{"VShift", "=", "700"}], ";", 
  RowBox[{"Rcore", "=", "2.89"}], ";"}]], "Input",
 CellChangeTimes->{{3.7168842708855343`*^9, 3.71688428629218*^9}, {
   3.7168843197199593`*^9, 3.716884329511751*^9}, 3.716884392414961*^9, {
   3.7168844591503267`*^9, 3.7168844977013206`*^9}, {3.716885720309457*^9, 
   3.716885725069509*^9}, {3.7172860040304956`*^9, 3.7172860078398*^9}, 
   3.7173869988439837`*^9, {3.717387728800076*^9, 3.717387761774604*^9}, {
   3.7173878198614397`*^9, 3.717387820109552*^9}, {3.7174503481819057`*^9, 
   3.717450351548236*^9}, 3.717453299235125*^9, 3.717454673594675*^9, {
   3.7174732405664387`*^9, 3.7174732947387543`*^9}, {3.717473763955764*^9, 
   3.717473765099525*^9}, {3.7175072211282673`*^9, 3.717507225935461*^9}, {
   3.717569314910486*^9, 3.717569317533866*^9}, {3.717569357276263*^9, 
   3.717569358331869*^9}, {3.717569491990425*^9, 3.7175694927740183`*^9}, {
   3.717569567811851*^9, 3.7175695700193853`*^9}, 3.717577332864538*^9, {
   3.717736496179117*^9, 3.717736497049843*^9}, {3.717736613661762*^9, 
   3.71773661447641*^9}, {3.717766652086713*^9, 
   3.717766652379056*^9}},ExpressionUUID->"88040ce3-4b3c-485e-b0f1-\
9c5029771581"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutron-Core Interactions", "Chapter",
 CellChangeTimes->{{3.7168845292958393`*^9, 3.716884573847005*^9}, 
   3.7173997690836363`*^9},ExpressionUUID->"e98438e5-fce6-43a8-a1f6-\
7907fc622fb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Vncore", "[", 
    RowBox[{"r_", ",", "b_", ",", 
     RowBox[{"{", 
      RowBox[{"VC_", ",", "VSO_", ",", "VSS_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J_", ",", "Jn_", ",", "L_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"VC", "+", 
      RowBox[{
       FractionBox["VSS", "2"], 
       RowBox[{"(", 
        RowBox[{"J", "+", "1"}], ")"}], "J"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"VSO", "-", "VSS"}], "2"], 
       RowBox[{"(", 
        RowBox[{"Jn", "+", "1"}], ")"}], "Jn"}], "-", 
      RowBox[{
       FractionBox["VSO", "2"], 
       RowBox[{"(", 
        RowBox[{"L", "+", "1"}], ")"}], "L"}], "-", 
      RowBox[{
       FractionBox["VSO", "2"], 
       RowBox[{"(", 
        RowBox[{"sn", "+", "1"}], ")"}], "sn"}], "-", 
      RowBox[{
       FractionBox["VSS", "2"], 
       RowBox[{"(", 
        RowBox[{"sc", "+", "1"}], ")"}], "sc"}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.716884575189528*^9, 3.716884678959337*^9}, {
   3.716884725795315*^9, 3.716884784240232*^9}, {3.716885629523725*^9, 
   3.7168856334951887`*^9}, {3.716885706630299*^9, 3.7168857181738977`*^9}, {
   3.7168864806889544`*^9, 3.7168864816986713`*^9}, {3.717449999983788*^9, 
   3.717450016702957*^9}, {3.7174503092188187`*^9, 3.717450345780951*^9}, {
   3.717450987386599*^9, 3.717451005394288*^9}, {3.7174732839756413`*^9, 
   3.7174732891845922`*^9}, {3.717708294920568*^9, 3.717708302131158*^9}, 
   3.718076090699565*^9, 
   3.7190947996849747`*^9},ExpressionUUID->"bf126438-215f-4649-b938-\
881c37c123ca"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Vncore", "[", 
    RowBox[{"r_", ",", "b_", ",", 
     RowBox[{"{", 
      RowBox[{"VC_", ",", "VSO_", ",", "VSS_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J_", ",", "L_", ",", "S_"}], "}"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["r", "2"]}], "/", 
      SuperscriptBox["b", "2"]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"VC", "+", 
      RowBox[{
       FractionBox["VSO", "2"], 
       RowBox[{"(", 
        RowBox[{"J", "+", "1"}], ")"}], "J"}], "-", 
      RowBox[{
       FractionBox["VSO", "2"], 
       RowBox[{"(", 
        RowBox[{"L", "+", "1"}], ")"}], "L"}], "-", 
      RowBox[{
       FractionBox["VSO", "2"], 
       RowBox[{"(", 
        RowBox[{"S", "+", "1"}], ")"}], "S"}], "+", 
      RowBox[{
       FractionBox["VSS", "2"], 
       RowBox[{"(", 
        RowBox[{"S", "+", "1"}], ")"}], "S"}], "-", 
      RowBox[{
       FractionBox["VSS", "2"], 
       RowBox[{"(", 
        RowBox[{"sn", "+", "1"}], ")"}], "sn"}], "-", 
      RowBox[{
       FractionBox["VSS", "2"], 
       RowBox[{"(", 
        RowBox[{"sc", "+", "1"}], ")"}], "sc"}]}], ")"}]}]}], "*)"}]], "Input",\

 CellChangeTimes->{{3.718076098642601*^9, 3.718076160060691*^9}, {
   3.718076534758843*^9, 3.718076535477248*^9}, 
   3.7190947955721807`*^9},ExpressionUUID->"4a015c97-db3c-4f52-9685-\
e097f5ae317b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["2", "-"], " ", "State", " ", "of", " ", "14", 
  "B"}]], "Chapter",
 CellChangeTimes->{{3.716885791384953*^9, 
  3.716885853637292*^9}},ExpressionUUID->"280f9a2c-963b-4691-a26d-\
8b81f6fb5f30"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En2m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NDEigenvalues", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Mu]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
               RowBox[{"Sin", "[", "\[Xi]", "]"}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"0", 
                RowBox[{"(", 
                 RowBox[{"0", "+", "1"}], ")"}]}], 
               RowBox[{"2", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Vncore", "[", 
                 RowBox[{
                  RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                  RowBox[{"{", 
                   RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
                "VShift"}], ")"}]}], ")"}], 
            RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
          RowBox[{"DirichletCondition", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
            "True"}], "]"}]}], "}"}], ",", 
        RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Xi]", ",", "0", ",", 
          FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<FiniteElement\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<Arnoldi\>\"", ",", 
              RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "4"]}]}]}], 
             RowBox[{"(*", 
              RowBox[{",", 
               RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
                SuperscriptBox["10", 
                 RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}],
       "-", "VShift"}], ")"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716884884760277*^9, 3.716885022266205*^9}, {
   3.71688505593882*^9, 3.7168850845047207`*^9}, {3.716885322617339*^9, 
   3.716885327192357*^9}, {3.7168853717695513`*^9, 3.716885446333064*^9}, {
   3.716885549322418*^9, 3.716885588574505*^9}, {3.716885638313889*^9, 
   3.716885638455884*^9}, {3.716885925400866*^9, 3.716885952586084*^9}, {
   3.716886505410791*^9, 3.716886512886321*^9}, {3.716886557332258*^9, 
   3.716886559722034*^9}, {3.716889942919518*^9, 3.716889973004973*^9}, {
   3.716890003621642*^9, 3.71689008377073*^9}, {3.716890241571094*^9, 
   3.716890259978386*^9}, {3.716890336159683*^9, 3.716890405923134*^9}, {
   3.7168911192684603`*^9, 3.716891139889537*^9}, {3.7172862205897818`*^9, 
   3.717286221709528*^9}, {3.717286857042926*^9, 3.717286926139407*^9}, {
   3.717286963874566*^9, 3.7172870076748667`*^9}, {3.717287041555675*^9, 
   3.717287045578739*^9}, {3.7172870861314573`*^9, 3.717287091010528*^9}, {
   3.7173870073870573`*^9, 3.71738700933113*^9}, {3.7174562352918653`*^9, 
   3.717456237446631*^9}, {3.717456410570997*^9, 3.717456459533544*^9}, {
   3.717473650762615*^9, 3.7174736510942507`*^9}, {3.717473880217166*^9, 
   3.7174738814166803`*^9}, {3.71747391358043*^9, 3.7174739144907846`*^9}, {
   3.717474038459077*^9, 3.717474047513723*^9}, {3.717474086151125*^9, 
   3.717474094054998*^9}, {3.717474131598804*^9, 3.717474205282116*^9}, {
   3.7174742480625343`*^9, 3.717474298548654*^9}, {3.71747475432588*^9, 
   3.717474760811105*^9}, {3.717474865261464*^9, 3.717474874471159*^9}, {
   3.717474914807794*^9, 3.717474915191621*^9}, 3.7174750263237057`*^9, {
   3.717475081063236*^9, 3.717475081871166*^9}, {3.7174761237357197`*^9, 
   3.717476134623526*^9}, {3.717477074173099*^9, 3.717477074924563*^9}, {
   3.717477108125656*^9, 3.7174771397478447`*^9}, {3.717568806910865*^9, 
   3.7175688080851727`*^9}, {3.717568945294093*^9, 3.717568946173748*^9}, {
   3.717569010977131*^9, 3.717569012055348*^9}, {3.71756905402175*^9, 
   3.717569058795824*^9}, {3.717569165108665*^9, 3.717569166211308*^9}, {
   3.7175692888347893`*^9, 3.717569298232439*^9}, {3.7175695176675167`*^9, 
   3.717569554473564*^9}, {3.717569606886341*^9, 3.7175696263757753`*^9}, {
   3.717586998125852*^9, 3.7175870001060753`*^9}, {3.718098601494911*^9, 
   3.718098603578733*^9}, {3.719095129613626*^9, 
   3.719095132267097*^9}},ExpressionUUID->"7bdc2c81-3d4d-4516-aef1-\
762c6a53402f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WF2mTemp", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"0", 
               RowBox[{"(", 
                RowBox[{"0", "+", "1"}], ")"}]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"Vncore", "[", 
                RowBox[{
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                 RowBox[{"{", 
                  RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
               "VShift"}], ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              RowBox[{"5", "*", 
               SuperscriptBox["10", "4"]}]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normalization4WF2m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"WF2mTemp", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
       RowBox[{"ArcTan", "[", "r", "]"}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7173869643972607`*^9, 3.717386981109755*^9}, {
   3.717387011275148*^9, 3.717387012083276*^9}, {3.7173872116486263`*^9, 
   3.7173872918463583`*^9}, {3.7173873337292423`*^9, 3.717387382529314*^9}, {
   3.717388053323752*^9, 3.7173880663955593`*^9}, {3.717456242543275*^9, 
   3.717456244350892*^9}, {3.717456446645797*^9, 3.7174564819706373`*^9}, {
   3.717473654995902*^9, 3.717473655263739*^9}, 3.717474313854203*^9, 
   3.7174751228451014`*^9, {3.717476144711747*^9, 3.71747614570429*^9}, {
   3.717477079221182*^9, 3.717477079484774*^9}, {3.717477160436015*^9, 
   3.717477160747665*^9}, {3.717568817564548*^9, 3.717568818484212*^9}, 
   3.7175688603513403`*^9, {3.717568949173752*^9, 3.717568949405443*^9}, {
   3.7175690169512978`*^9, 3.7175690177266483`*^9}, {3.717569063243641*^9, 
   3.717569063947217*^9}, {3.71756910244289*^9, 3.717569103521041*^9}, {
   3.717569173635022*^9, 3.7175691749545803`*^9}, 3.717569705418744*^9, {
   3.717587002032487*^9, 3.7175870040645657`*^9}, {3.718098612545981*^9, 
   3.718098614601706*^9}, {3.719095139363562*^9, 
   3.719095141883451*^9}},ExpressionUUID->"62f9fd9e-aa12-450e-8270-\
4d1b5af3041a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rrms4nInB14", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"WF2mTemp", "[", 
            RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
           RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], "/", 
        RowBox[{"(", 
         RowBox[{"Normalization4WF2m", "[", 
          RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rrms4B14", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      FractionBox["Ac", 
       RowBox[{"Ac", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"Rrms4B13", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "2"]}], "+", 
     
     RowBox[{
      FractionBox["1", 
       RowBox[{"Ac", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"Rrms4nInB14", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "2"]}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7173876216272984`*^9, 3.717387717112615*^9}, {
   3.717387765774317*^9, 3.717387827629808*^9}, {3.7173880735731077`*^9, 
   3.7173881080895767`*^9}, {3.7173885111398*^9, 3.7173885255958033`*^9}, {
   3.71739192160058*^9, 3.717391922311777*^9}, 3.717418222500334*^9, {
   3.7175688633978777`*^9, 3.717568882979518*^9}, {3.717766840148778*^9, 
   3.717766856422716*^9}},ExpressionUUID->"ee8972d7-4403-4d00-9f30-\
3d42b8d08a4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["1", "-"], " ", "State", " ", "of", " ", "14", 
  "B"}]], "Chapter",
 CellChangeTimes->{{3.716885834481703*^9, 
  3.716885851061459*^9}},ExpressionUUID->"84ea852a-64ab-4b48-85af-\
1f6daf711eee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En1m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NDEigenvalues", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Mu]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
               RowBox[{"Sin", "[", "\[Xi]", "]"}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"0", 
                RowBox[{"(", 
                 RowBox[{"0", "+", "1"}], ")"}]}], 
               RowBox[{"2", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Vncore", "[", 
                 RowBox[{
                  RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                  RowBox[{"{", 
                   RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
                "VShift"}], ")"}]}], ")"}], 
            RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
          RowBox[{"DirichletCondition", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
            "True"}], "]"}]}], "}"}], ",", 
        RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Xi]", ",", "0", ",", 
          FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<FiniteElement\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<Arnoldi\>\"", ",", 
              RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
               RowBox[{"5", "*", 
                SuperscriptBox["10", "4"]}]}]}], 
             RowBox[{"(*", 
              RowBox[{",", 
               RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
                SuperscriptBox["10", 
                 RowBox[{"-", "5"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}],
       "-", "VShift"}], ")"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716890107222039*^9, 3.716890120917207*^9}, {
   3.716890159393159*^9, 3.716890190239502*^9}, {3.716890249586748*^9, 
   3.716890332127136*^9}, {3.716890411467445*^9, 3.716890429946088*^9}, {
   3.7168906183867273`*^9, 3.71689062766715*^9}, {3.716891086345231*^9, 
   3.716891086547195*^9}, {3.717287237656225*^9, 3.7172873118186407`*^9}, {
   3.7172873541961117`*^9, 3.717287357698807*^9}, {3.717298066162239*^9, 
   3.717298071835197*^9}, {3.717387022010935*^9, 3.717387023363122*^9}, {
   3.717456256687166*^9, 3.717456258206827*^9}, {3.71745650325464*^9, 
   3.7174565232787313`*^9}, {3.71747450568079*^9, 3.7174745059562674`*^9}, 
   3.717475126780904*^9, {3.71747614919952*^9, 3.717476150183159*^9}, {
   3.717477164795987*^9, 3.7174771651474*^9}, 3.7175700375488577`*^9, {
   3.7180986565650997`*^9, 3.7180986575648518`*^9}, {3.719095192059822*^9, 
   3.719095197595896*^9}},ExpressionUUID->"5944719b-bfac-45b4-9e54-\
ed312529fc3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WF1mTemp", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"0", 
               RowBox[{"(", 
                RowBox[{"0", "+", "1"}], ")"}]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{"Vncore", "[", 
                RowBox[{
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                 RowBox[{"{", 
                  RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
               "VShift"}], ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              RowBox[{"5", "*", 
               SuperscriptBox["10", "4"]}]}]}], 
            RowBox[{"(*", 
             RowBox[{",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "5"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
     ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normalization4WF1m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"WF1mTemp", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
       RowBox[{"ArcTan", "[", "r", "]"}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "1000"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7173873899850607`*^9, 3.717387425888942*^9}, 
   3.7173874728630533`*^9, 3.717388246735341*^9, {3.717388278384204*^9, 
   3.717388284464114*^9}, {3.7174562939588547`*^9, 3.717456296006105*^9}, 
   3.7174565453574944`*^9, {3.7174745087612143`*^9, 3.71747450902032*^9}, 
   3.717475129189015*^9, {3.7174761524238367`*^9, 3.717476153463202*^9}, {
   3.717477167803955*^9, 3.717477168275433*^9}, 3.717570052156794*^9, {
   3.718098659621396*^9, 3.718098660613203*^9}, {3.719095199924293*^9, 
   3.719095201948226*^9}},ExpressionUUID->"e29e7be6-b30c-44e8-a5e6-\
0efe1e87479b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rrms4nInB14Of1m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"WF1mTemp", "[", 
            RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
           RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], "/", 
        RowBox[{"(", 
         RowBox[{"Normalization4WF1m", "[", 
          RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rrms4B14Of1m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{
     RowBox[{
      FractionBox["Ac", 
       RowBox[{"Ac", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"Rrms4B13", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "2"]}], "+", 
     
     RowBox[{
      FractionBox["1", 
       RowBox[{"Ac", "+", "1"}]], 
      SuperscriptBox[
       RowBox[{"Rrms4nInB14Of1m", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "2"]}]}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.719540798455182*^9, 3.719540801406283*^9}, {
  3.719540877099277*^9, 
  3.719540895832094*^9}},ExpressionUUID->"0b0df1bc-71fb-4a55-a01d-\
c68f156173a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["1", "-"], " ", "State", " ", "of", " ", "13", 
  "B"}]], "Chapter",
 CellChangeTimes->{{3.716885834481703*^9, 3.716885851061459*^9}, {
  3.7173233808675222`*^9, 3.717323386443434*^9}, {3.7180988020201607`*^9, 
  3.7180988032201757`*^9}},ExpressionUUID->"d5959d43-0c3f-484f-9435-\
ecaa1b5465b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En3d2m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NDEigenvalues", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "\[Mu]"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
               RowBox[{"Sin", "[", "\[Xi]", "]"}], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"1", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "1"}], ")"}]}], 
               RowBox[{"2", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Vncore", "[", 
                 RowBox[{
                  RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                  RowBox[{"{", 
                   RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0.5", ",", "1"}], "}"}]}], "]"}], "+", 
                "VShift"}], ")"}]}], ")"}], 
            RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
          RowBox[{"DirichletCondition", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
            "True"}], "]"}]}], "}"}], ",", 
        RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Xi]", ",", "0", ",", 
          FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
        RowBox[{"Method", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<FiniteElement\>\"", ",", 
              RowBox[{"{", 
               RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                 "}"}]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<Arnoldi\>\"", ",", 
              RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
               SuperscriptBox["10", "5"]}], ",", 
              RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
               SuperscriptBox["10", 
                RowBox[{"-", "4"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
      "VShift"}], ")"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.716890107222039*^9, 3.716890120917207*^9}, {
   3.716890159393159*^9, 3.716890190239502*^9}, {3.716890249586748*^9, 
   3.716890332127136*^9}, {3.716890411467445*^9, 3.716890429946088*^9}, {
   3.7168906183867273`*^9, 3.71689062766715*^9}, {3.716891086345231*^9, 
   3.716891086547195*^9}, {3.717287237656225*^9, 3.7172873118186407`*^9}, {
   3.7172873541961117`*^9, 3.717287357698807*^9}, {3.717298066162239*^9, 
   3.717298071835197*^9}, {3.717323375414201*^9, 3.717323452213052*^9}, {
   3.717323485490473*^9, 3.717323486138538*^9}, {3.717323633776208*^9, 
   3.717323635150796*^9}, {3.717387035258353*^9, 3.717387035874942*^9}, {
   3.717456561935874*^9, 3.717456589275535*^9}, {3.717474515584766*^9, 
   3.7174745158520403`*^9}, 3.717475132844914*^9, {3.717475836661888*^9, 
   3.717475859012026*^9}, {3.717475947773726*^9, 3.717475952645458*^9}, {
   3.717475997395595*^9, 3.717475998355011*^9}, 3.71757022439545*^9, {
   3.717570710634522*^9, 3.7175707111541243`*^9}, {3.71757083787746*^9, 
   3.717570865883552*^9}, 3.717570954137748*^9, {3.717571272051153*^9, 
   3.7175713155835743`*^9}, {3.717577398598339*^9, 3.7175774015465117`*^9}, {
   3.7177669854702883`*^9, 3.717766985623671*^9}, {3.718098715351178*^9, 
   3.718098719957247*^9}, {3.7190952325841827`*^9, 3.7190952331358843`*^9}, {
   3.719095297515698*^9, 
   3.719095298931675*^9}},ExpressionUUID->"440c2139-19d8-4b95-8a00-\
b38d4e0a1b4f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WF3d2mTemp", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NDEigensystem", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Mu]"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"2", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
              RowBox[{"Sin", "[", "\[Xi]", "]"}], 
              RowBox[{"D", "[", 
               RowBox[{
                RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"1", 
               RowBox[{"(", 
                RowBox[{"1", "+", "1"}], ")"}]}], 
              RowBox[{"2", "\[Mu]", " ", 
               SuperscriptBox[
                RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Vncore", "[", 
                RowBox[{
                 RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "b", ",", 
                 RowBox[{"{", 
                  RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "0.5", ",", "1"}], "}"}]}], "]"}], "+", 
               "VShift"}], ")"}]}], ")"}], 
           RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
         RowBox[{"DirichletCondition", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", 
           "True"}], "]"}]}], "}"}], ",", 
       RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Xi]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<FiniteElement\>\"", ",", 
             RowBox[{"{", 
              RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
                "}"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<Arnoldi\>\"", ",", 
             RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
              SuperscriptBox["10", "5"]}], ",", 
             RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "4"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], ")"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Normalization4WF3d2m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"WF3d2mTemp", "[", 
        RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
       RowBox[{"ArcTan", "[", "r", "]"}], "]"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.71738739475263*^9, 3.717387461711339*^9}, {
   3.717388250991235*^9, 3.717388270736576*^9}, {3.717399727162754*^9, 
   3.7173997280640078`*^9}, 3.717456599209012*^9, {3.7174745184331007`*^9, 
   3.717474518644224*^9}, 3.7174751355329943`*^9, {3.717477244194365*^9, 
   3.717477245202073*^9}, 3.717571088944666*^9, {3.7175774049722157`*^9, 
   3.7175774078024817`*^9}, {3.717766987632004*^9, 3.7177669877838707`*^9}, {
   3.718098722166061*^9, 3.718098723270612*^9}, {3.719095280608828*^9, 
   3.719095311275935*^9}},ExpressionUUID->"5a8e56d1-b70d-4422-8513-\
5175e20367c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rrms4B13", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   SqrtBox[
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"WF3d2mTemp", "[", 
            RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], "[", 
           RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ")"}], "2"], "/", 
        RowBox[{"(", 
         RowBox[{"Normalization4WF3d2m", "[", 
          RowBox[{"b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], ")"}]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "100"}], "}"}]}], "]"}]]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7173883301781073`*^9, 3.717388361583243*^9}, {
   3.717391896000992*^9, 3.717391896343688*^9}, 3.717418150961808*^9, {
   3.7175710868647327`*^9, 
   3.7175710935120687`*^9}},ExpressionUUID->"62ae356d-8415-45d3-b737-\
b44583031a93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["3", 
   RowBox[{"-", " "}]], "State", " ", "of", " ", "14", "B"}]], "Chapter",
 CellChangeTimes->{{3.716886442736389*^9, 
  3.716886460093213*^9}},ExpressionUUID->"ea76540e-70dc-4b2f-839f-\
df3b90e94083"],

Cell[BoxData[
 RowBox[{"<<", "RootSearch`RootSearch`"}]], "Input",ExpressionUUID->"27172f95-2c47-4cec-9958-86cf9399df4c"],

Cell[CellGroupData[{

Cell["Coulomb Functions & Coulomb-Hankel Functions", "Section",
 CellChangeTimes->{{3.7153446279565067`*^9, 3.715344633230916*^9}, {
  3.717387064101602*^9, 
  3.717387064741544*^9}},ExpressionUUID->"5d52b32e-d39a-44be-84b6-\
fb0fb21db652"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoulombPhase", "[", 
    RowBox[{"l_", ",", "\[Eta]_"}], "]"}], ":=", 
   RowBox[{"Arg", "[", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "l", "+", 
      RowBox[{"I", " ", "\[Eta]"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombHPlus", "[", 
    RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "I"}], ")"}], "l"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"\[Pi]", " ", 
       RowBox[{"\[Eta]", "/", "2"}]}], "+", 
      RowBox[{"I", " ", 
       RowBox[{"CoulombPhase", "[", 
        RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
    RowBox[{"WhittakerW", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", "\[Eta]"}], ",", 
      RowBox[{"l", "+", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombHMinus", "[", 
    RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"+", "I"}], ")"}], "l"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"\[Pi]", " ", 
       RowBox[{"\[Eta]", "/", "2"}]}], "-", 
      RowBox[{"I", " ", 
       RowBox[{"CoulombPhase", "[", 
        RowBox[{"l", ",", "\[Eta]"}], "]"}]}]}], "]"}], 
    RowBox[{"WhittakerW", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"+", "I"}], " ", "\[Eta]"}], ",", 
      RowBox[{"l", "+", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{
       RowBox[{"+", "2"}], "I", " ", "\[Rho]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombF", "[", 
    RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CoulombHPlus", "[", 
       RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "-", 
      RowBox[{"CoulombHMinus", "[", 
       RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CoulombG", "[", 
    RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"CoulombHPlus", "[", 
       RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}], "+", 
      RowBox[{"CoulombHMinus", "[", 
       RowBox[{"l", ",", "\[Eta]", ",", "\[Rho]"}], "]"}]}], ")"}], "/", 
    "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.71254381386794*^9, 3.712543814121271*^9}, {
  3.712543873377295*^9, 3.712543998540998*^9}, {3.7125440498539753`*^9, 
  3.7125441100929003`*^9}, {3.712544166733535*^9, 3.712544186581369*^9}, {
  3.712544229233453*^9, 3.712544233495343*^9}, {3.712544265244487*^9, 
  3.7125443860518847`*^9}, {3.712544602571334*^9, 3.712544676445451*^9}, {
  3.7125448899579906`*^9, 3.712544907516657*^9}, {3.714300510063306*^9, 
  3.714300513920089*^9}, {3.714300620501008*^9, 3.714300640487672*^9}, {
  3.714301152643136*^9, 3.7143011920063353`*^9}, {3.714301232191592*^9, 
  3.714301234055037*^9}},ExpressionUUID->"335aceff-bfc1-427c-8275-\
ad3735b1527b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Partial-Wave S-Matrix Element", "Section",
 CellChangeTimes->{{3.715344681424288*^9, 3.715344688216256*^9}, {
  3.717287602750495*^9, 
  3.71728760751381*^9}},ExpressionUUID->"b557d982-c41b-414f-bb63-\
05247fdb045f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SMatrixElement", "[", 
     RowBox[{"EE_", ",", "b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], 
    ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Chi]", ",", "\[Eta]", ",", 
        RowBox[{"amin", "=", "0.000001"}], ",", 
        RowBox[{"amax", "=", "200"}], ",", "RMatrix", ",", "SMatrix", ",", 
        "WFSol", ",", "CoulombHMinusDer", ",", "CoulombHPlusDer", ",", "k", 
        ",", "v", ",", 
        RowBox[{"L", "=", "2"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"k", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", " ", "EE", " ", "\[Mu]"}], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ";", 
       RowBox[{"v", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"2", " ", "EE"}], "\[Mu]"], ")"}], 
         RowBox[{"1", "/", "2"}]]}], ";", 
       RowBox[{"\[Eta]", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"CoulombHMinusDer", "[", 
         RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "I"}], ")"}], "*", 
         RowBox[{"I", "^", "l"}], "*", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Pi", "*", "\[Eta]"}], ")"}], "/", "2"}], "-", 
            RowBox[{"I", "*", 
             RowBox[{"Arg", "[", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "l", "+", 
                RowBox[{"I", "*", "\[Eta]"}]}], "]"}], "]"}]}]}], ")"}]}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"I", "/", "2"}], ")"}], "*", 
              RowBox[{"WhittakerW", "[", 
               RowBox[{
                RowBox[{"1", "+", 
                 RowBox[{"I", "*", "\[Eta]"}]}], ",", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "l"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "*", "I"}], ")"}], "*", "\[Rho]"}]}], "]"}]}], 
             ")"}], "/", "\[Rho]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", 
              RowBox[{"\[Eta]", "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Rho]"}], ")"}]}]}], ")"}], "*", 
            RowBox[{"WhittakerW", "[", 
             RowBox[{
              RowBox[{"I", "*", "\[Eta]"}], ",", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "l"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "*", "I"}], ")"}], "*", "\[Rho]"}]}], "]"}]}]}], 
          ")"}]}]}], ";", 
       RowBox[{
        RowBox[{"CoulombHPlusDer", "[", 
         RowBox[{"l_", ",", "\[Eta]_", ",", "\[Rho]_"}], "]"}], ":=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "*", "I"}], ")"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "I"}], ")"}], "^", "l"}], "*", 
         RowBox[{"E", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Pi", "*", "\[Eta]"}], ")"}], "/", "2"}], "+", 
            RowBox[{"I", "*", 
             RowBox[{"Arg", "[", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "l", "+", 
                RowBox[{"I", "*", "\[Eta]"}]}], "]"}], "]"}]}]}], ")"}]}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "I"}], "/", "2"}], ")"}], "*", 
              RowBox[{"WhittakerW", "[", 
               RowBox[{
                RowBox[{"1", "-", 
                 RowBox[{"I", "*", "\[Eta]"}]}], ",", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], "+", "l"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "*", "I"}], ")"}], "*", "\[Rho]"}]}], 
               "]"}]}], ")"}], "/", "\[Rho]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "-", 
              RowBox[{"\[Eta]", "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", "\[Rho]"}], ")"}]}]}], ")"}], "*", 
            RowBox[{"WhittakerW", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "I"}], ")"}], "*", "\[Eta]"}], ",", 
              RowBox[{
               RowBox[{"1", "/", "2"}], "+", "l"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "*", "I"}], ")"}], "*", "\[Rho]"}]}], 
             "]"}]}]}], ")"}]}]}], ";", 
       RowBox[{"WFSol", "=", 
        RowBox[{"NDSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"-", "1"}], 
                RowBox[{"2", "\[Mu]"}]], 
               RowBox[{
                RowBox[{"\[Chi]", "''"}], "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"L", 
                   RowBox[{"(", 
                    RowBox[{"L", "+", "1"}], ")"}]}], 
                  RowBox[{"2", "\[Mu]", " ", 
                   SuperscriptBox["r", "2"]}]], "+", 
                 RowBox[{"Vncore", "[", 
                  RowBox[{"r", ",", "b", ",", 
                   RowBox[{"{", 
                    RowBox[{"VC", ",", "VSO", ",", "VSS"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "2.5", ",", "2"}], "}"}]}], "]"}], "-", 
                 "EE"}], ")"}], 
               RowBox[{"\[Chi]", "[", "r", "]"}]}]}], "\[Equal]", "0"}], ",", 
            
            RowBox[{
             RowBox[{"\[Chi]", "[", "amin", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Chi]", "'"}], "[", "amin", "]"}], "\[Equal]", 
             "10"}]}], "}"}], ",", "\[Chi]", ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "amin", ",", "amax"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
          RowBox[{"MaxStepSize", "\[Rule]", "0.00025"}]}], "]"}]}], ";", 
       RowBox[{"RMatrix", "=", 
        RowBox[{
         RowBox[{
          FractionBox["1", "amax"], 
          FractionBox[
           RowBox[{"\[Chi]", "[", "amax", "]"}], 
           RowBox[{
            RowBox[{"\[Chi]", "'"}], "[", "amax", "]"}]]}], "/.", "WFSol"}]}],
        ";", 
       RowBox[{"SMatrix", "=", 
        FractionBox[
         RowBox[{
          RowBox[{"CoulombHMinus", "[", 
           RowBox[{"L", ",", "\[Eta]", ",", 
            RowBox[{"k", " ", "amax"}]}], "]"}], "-", 
          RowBox[{"amax", " ", "k", " ", "RMatrix", " ", 
           RowBox[{"CoulombHMinusDer", "[", 
            RowBox[{"L", ",", "\[Eta]", ",", 
             RowBox[{"k", " ", "amax"}]}], "]"}]}]}], 
         RowBox[{
          RowBox[{"CoulombHPlus", "[", 
           RowBox[{"L", ",", "\[Eta]", ",", 
            RowBox[{"k", " ", "amax"}]}], "]"}], "-", 
          RowBox[{"amax", " ", "k", " ", "RMatrix", " ", 
           RowBox[{"CoulombHPlusDer", "[", 
            RowBox[{"L", ",", "\[Eta]", ",", 
             RowBox[{"k", " ", "amax"}]}], "]"}]}]}]]}]}]}], "]"}]}], ";"}], 
  "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PhaseShift", "[", 
    RowBox[{"EE_", ",", "b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Arg", "[", 
     RowBox[{
      RowBox[{"SMatrixElement", "[", 
       RowBox[{"EE", ",", "b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], 
      "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CrossSection", "[", 
    RowBox[{"EE_", ",", "b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k", "=", 
        SqrtBox[
         RowBox[{"2", "EE", " ", "\[Mu]"}]]}], ",", 
       RowBox[{"L", "=", "2"}]}], "}"}], ",", 
     RowBox[{"4", 
      FractionBox["\[Pi]", 
       SuperscriptBox["k", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "L"}], "+", "1"}], ")"}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", 
        RowBox[{"PhaseShift", "[", 
         RowBox[{"EE", ",", "b", ",", "VC", ",", "VSO", ",", "VSS"}], "]"}], 
        "]"}], "2"]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.714301443593534*^9, 3.714301489241818*^9}, {
   3.714301547695856*^9, 3.714301633627575*^9}, {3.7143016775752907`*^9, 
   3.714302308407378*^9}, {3.714302368049245*^9, 3.7143024638523693`*^9}, {
   3.714302580041357*^9, 3.7143025862248783`*^9}, 3.714302628911113*^9, {
   3.714302695799983*^9, 3.714302713719797*^9}, {3.7143028781181383`*^9, 
   3.714302999197874*^9}, 3.7143030315436697`*^9, {3.714303183224127*^9, 
   3.714303184758665*^9}, {3.7143033926393013`*^9, 3.714303419118513*^9}, {
   3.714303485017168*^9, 3.714303538094116*^9}, {3.7143036133013353`*^9, 
   3.7143036272032537`*^9}, {3.714304186295062*^9, 3.714304198479204*^9}, {
   3.714304267011681*^9, 3.7143043726222467`*^9}, 3.714304554808814*^9, {
   3.7143047296808558`*^9, 3.7143047388392057`*^9}, {3.714304793183963*^9, 
   3.714304818933552*^9}, {3.714305028665761*^9, 3.714305030498567*^9}, {
   3.714305360543865*^9, 3.714305362142344*^9}, {3.714305539004023*^9, 
   3.714305539185663*^9}, {3.714305881744194*^9, 3.714305883941921*^9}, {
   3.714306050116724*^9, 3.714306080745755*^9}, {3.714306138727357*^9, 
   3.714306159098796*^9}, {3.7143070707342463`*^9, 3.714307106749591*^9}, 
   3.71430714303824*^9, {3.7143074699475307`*^9, 3.71430747335361*^9}, 
   3.714307569983634*^9, {3.714307686089284*^9, 3.714307699762672*^9}, {
   3.71430778611952*^9, 3.714307793034672*^9}, {3.7143079155158033`*^9, 
   3.714307983227021*^9}, {3.714308057606391*^9, 3.714308201428236*^9}, {
   3.7143085033521643`*^9, 3.714308504597949*^9}, {3.714309107339422*^9, 
   3.714309111074842*^9}, {3.714309197606484*^9, 3.7143091989255753`*^9}, {
   3.7143101625389137`*^9, 3.714310169670574*^9}, 3.7143102873523073`*^9, {
   3.714310689170388*^9, 3.7143107039316072`*^9}, {3.714310851239699*^9, 
   3.714310896445654*^9}, {3.714311270450479*^9, 3.71431127162694*^9}, {
   3.71431149015313*^9, 3.71431153132593*^9}, {3.714311562583272*^9, 
   3.714311591004261*^9}, {3.714311628228163*^9, 3.7143116442313747`*^9}, {
   3.714311686764577*^9, 3.714311700161865*^9}, {3.714311917599064*^9, 
   3.714311932798608*^9}, {3.714312177266798*^9, 3.714312177505053*^9}, 
   3.7143122099053497`*^9, {3.714312240407729*^9, 3.7143123042410727`*^9}, {
   3.7143123459939737`*^9, 3.714312402712592*^9}, {3.714312736703148*^9, 
   3.714312765342102*^9}, {3.714313067954534*^9, 3.714313094112846*^9}, {
   3.714313184736038*^9, 3.714313184950603*^9}, {3.714313271900475*^9, 
   3.7143133047154217`*^9}, {3.714313360683247*^9, 3.714313409319439*^9}, {
   3.714313444694147*^9, 3.714313496667308*^9}, {3.714313687599286*^9, 
   3.7143137077335978`*^9}, {3.7143139900073233`*^9, 
   3.7143141385783997`*^9}, {3.7143141797449207`*^9, 
   3.7143142304502287`*^9}, {3.714314384237074*^9, 3.7143144179789762`*^9}, {
   3.7143145489045553`*^9, 3.714314549206895*^9}, {3.714314599576289*^9, 
   3.7143146003182497`*^9}, {3.714314938218545*^9, 3.7143150131642303`*^9}, {
   3.7143150818503237`*^9, 3.714315094368403*^9}, {3.714316613447894*^9, 
   3.714316614116617*^9}, {3.714316671198472*^9, 3.714316759365728*^9}, {
   3.714316806254196*^9, 3.7143168090424223`*^9}, {3.7143179723797207`*^9, 
   3.71431797310553*^9}, 3.714318045470755*^9, 3.714318818218729*^9, 
   3.714319347754002*^9, {3.714319532486525*^9, 3.714319542000134*^9}, 
   3.71431958652151*^9, 3.7143203375287447`*^9, {3.71434224147722*^9, 
   3.7143422428113537`*^9}, {3.7143423253486223`*^9, 
   3.7143423257065353`*^9}, {3.7143423761588717`*^9, 
   3.7143423777978077`*^9}, {3.71434250233427*^9, 3.714342504516089*^9}, 
   3.714342667588715*^9, {3.715344744154654*^9, 3.7153447454270277`*^9}, {
   3.715345613942766*^9, 3.715345617685409*^9}, {3.7172939849790916`*^9, 
   3.717294016757663*^9}, {3.717294052284137*^9, 3.717294219912532*^9}, {
   3.7172942832471437`*^9, 3.717294307542749*^9}, {3.7172944093223143`*^9, 
   3.717294418072495*^9}, {3.7172944540932817`*^9, 3.717294471094013*^9}, {
   3.71729472906394*^9, 3.717294761376161*^9}, {3.717387050192367*^9, 
   3.71738705841431*^9}, {3.7173946170646143`*^9, 3.7173946208950663`*^9}, 
   3.717713291357485*^9, {3.717994080492098*^9, 3.717994083219552*^9}, {
   3.7179942252731247`*^9, 3.7179942254733*^9}, 3.718099392143503*^9, {
   3.7180994315514307`*^9, 3.7180994325099993`*^9}, {3.718099567635604*^9, 
   3.718099568178032*^9}, 
   3.71909614131081*^9},ExpressionUUID->"e24446fb-e3a0-4236-9f3f-\
cae624ccb3ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Locating Resonances", "Section",
 CellChangeTimes->{{3.7153449098468943`*^9, 3.7153449235773077`*^9}, {
  3.715344990443129*^9, 
  3.715344993156392*^9}},ExpressionUUID->"2190432a-cd7d-4841-8d1e-\
5ff4afb1229e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LocalMinimum", "[", 
   RowBox[{"f_", ",", "xmin_", ",", "xmax_", ",", "nth_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "x", "}"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"x", "/.", 
         RowBox[{"RootSearch", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"f", "'"}], "[", "x", "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "xmin", ",", "xmax"}], "}"}], ",", 
           RowBox[{"RootTest", "\[Rule]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", "#2", "]"}], "<", "0.00001"}], "&"}], 
             ")"}]}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"f", "''"}], "[", "#", "]"}], "<", "0"}], "&"}]}], "]"}], 
      ")"}], "[", 
     RowBox[{"[", "nth", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.715344972383548*^9, 3.715345088298436*^9}, {
  3.7153451251474733`*^9, 3.715345212100046*^9}, {3.7177128012584667`*^9, 
  3.717712802001697*^9}},ExpressionUUID->"fe05ae9c-689d-47b4-aa6a-\
93216ecd0a73"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"En3m", "[", 
    RowBox[{"b_", ",", "VC_", ",", "VSO_", ",", "VSS_"}], "]"}], ":=", 
   RowBox[{"LocalMinimum", "[", 
    RowBox[{
     RowBox[{"Interpolation", "[", 
      RowBox[{
       RowBox[{"Parallelize", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"#", ",", 
            RowBox[{"CrossSection", "[", 
             RowBox[{"#", ",", "b", ",", "VC", ",", "VSO", ",", "VSS"}], 
             "]"}]}], "}"}], "&"}], "/@", 
         RowBox[{"Range", "[", 
          RowBox[{"0.3", ",", "0.5", ",", "0.005"}], "]"}]}], "]"}], ",", 
       RowBox[{"Method", "->", "\"\<Spline\>\""}]}], "]"}], ",", "0.3", ",", 
     "0.5", ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.715345485612748*^9, 3.7153455159233713`*^9}, 
   3.7153764302792463`*^9, {3.715385241670315*^9, 3.715385283765514*^9}, {
   3.7154022233491497`*^9, 3.7154022422851467`*^9}, {3.715402300925097*^9, 
   3.71540230184368*^9}, {3.717294522549595*^9, 3.717294536018656*^9}, {
   3.717294607055326*^9, 3.7172946573796263`*^9}, {3.717294892097622*^9, 
   3.7172949244017344`*^9}, {3.717295592547806*^9, 3.717295597338687*^9}, {
   3.71729627949469*^9, 3.717296284836657*^9}, {3.717387071707955*^9, 
   3.7173870777019243`*^9}, {3.7175880963206863`*^9, 
   3.7175880976227827`*^9}, {3.717588230650518*^9, 3.717588253343562*^9}, {
   3.71771295199037*^9, 
   3.717712992872711*^9}},ExpressionUUID->"e05c2c00-6d98-4f29-b88e-\
aa3e85e98599"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton's Method for 1D", "Chapter",
 CellChangeTimes->{{3.717579032400931*^9, 3.71757905964983*^9}, {
  3.717585298117834*^9, 
  3.717585299874921*^9}},ExpressionUUID->"d32a1849-9a1f-480f-9305-\
220335f60c4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative2D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"hx_", ",", "hy_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"fmp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"f0p", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fpp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fm0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"f00", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"fp0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"fmm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"f0m", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fpm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         "NDerivative2D1stDer", ",", "NDerivative2D2ndDer"}], "}"}], ",", 
       RowBox[{
        RowBox[{"NDerivative2D1stDer", "=", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp0", "-", "fm0"}], 
            RowBox[{"2", "hx"}]], ",", 
           FractionBox[
            RowBox[{"f0p", "-", "f0m"}], 
            RowBox[{"2", "hy"}]]}], "}"}]}], ";", 
        RowBox[{"NDerivative2D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp0", "+", "fm0", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hx", "2"]], ",", 
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"f0p", "+", "f0m", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hy", "2"]]}], "}"}]}], "}"}]}], ";", 
        RowBox[{"{", 
         RowBox[{"NDerivative2D1stDer", ",", "NDerivative2D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative1D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", "x0_", "}"}], ",", 
       RowBox[{"{", "hx_", "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "f0", ",", "fp", ",", "fm", ",", "NDerivative1D1stDer", ",", 
         "NDerivative1D2ndDer"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f0", ",", "fp", ",", "fm"}], "}"}], "=", 
         RowBox[{"Parallelize", "[", 
          RowBox[{"f", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "x0", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", "+", "hx"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", "-", "hx"}], "}"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"NDerivative1D1stDer", "=", 
         RowBox[{"{", 
          FractionBox[
           RowBox[{"fp", "-", "fm"}], 
           RowBox[{"2", "hx"}]], "}"}]}], ";", 
        RowBox[{"NDerivative1D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{"{", 
           FractionBox[
            RowBox[{"fp", "+", "fm", "-", 
             RowBox[{"2", "f0"}]}], 
            SuperscriptBox["hx", "2"]], "}"}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"NDerivative1D1stDer", ",", "NDerivative1D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonIteration1D", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", "x0_", "}"}], ",", "nth_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"NewtonG", ",", "Newtong", ",", 
        RowBox[{"hx", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", "xtemp"}], "}"}], ",", 
      RowBox[{
       RowBox[{"xtemp", "=", "x0"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Newtong", ",", "NewtonG"}], "}"}], "=", 
           RowBox[{"NDerivative1D1stDer2ndDer", "[", 
            RowBox[{"f", ",", 
             RowBox[{"{", "xtemp", "}"}], ",", 
             RowBox[{"{", "hx", "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"PositiveDefiniteMatrixQ", "[", "NewtonG", "]"}], ",", 
            RowBox[{
             RowBox[{"{", "xtemp", "}"}], "=", 
             RowBox[{
              RowBox[{"{", "xtemp", "}"}], "-", 
              RowBox[{
               RowBox[{"Inverse", "[", "NewtonG", "]"}], ".", "Newtong"}]}]}],
             ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "Print", "[", "\"\<Non-positive-definite Matrix G!\>\"", "]"}], 
              ";", 
              RowBox[{
               RowBox[{"{", "xtemp", "}"}], "=", 
               RowBox[{
                RowBox[{"{", "xtemp", "}"}], "-", 
                RowBox[{"0.1", "Newtong"}]}]}]}], ")"}]}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"i", ",", "\"\<th Newton Iteration\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"xtemp", ",", 
              RowBox[{"f", "@", 
               RowBox[{"{", "xtemp", "}"}]}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "nth"}], "}"}]}], "]"}], ";", 
       RowBox[{"{", 
        RowBox[{"xtemp", ",", 
         RowBox[{"f", "@", 
          RowBox[{"{", "xtemp", "}"}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonGCheckPositivity1D", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", "x0_", "}"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"hx", "=", 
        SuperscriptBox["10", 
         RowBox[{"-", "4"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PositiveDefiniteMatrixQ", "[", 
         RowBox[{
          RowBox[{"NDerivative1D1stDer2ndDer", "[", 
           RowBox[{"f", ",", 
            RowBox[{"{", "x0", "}"}], ",", 
            RowBox[{"{", "hx", "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"NDerivative1D1stDer2ndDer", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", "x0", "}"}], ",", 
           RowBox[{"{", "hx", "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.717579061496512*^9, 3.717579062769691*^9}, {
   3.7175792637202063`*^9, 3.717579432852187*^9}, {3.7175796647770567`*^9, 
   3.717579668198454*^9}, 3.717581382325747*^9, {3.717584479053643*^9, 
   3.71758447962112*^9}, {3.7175853048446198`*^9, 3.7175853955821543`*^9}, {
   3.7175854599278097`*^9, 3.717585595108698*^9}, {3.717586322578676*^9, 
   3.7175863245777893`*^9}, {3.7177084686657553`*^9, 
   3.717708484772293*^9}},ExpressionUUID->"560cfe74-43de-48cd-8452-\
f38f759c0d87"]
}, Closed]],

Cell[CellGroupData[{

Cell["Newton's Method for 2D", "Chapter",
 CellChangeTimes->{{3.717579032400931*^9, 
  3.71757905964983*^9}},ExpressionUUID->"70f85d57-f205-4cfb-9b02-\
f68a23a14431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative2D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"hx_", ",", "hy_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"fmp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"f0p", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fpp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fm0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"f00", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"fp0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0"}], "}"}]}]}], ",", 
         RowBox[{"fmm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"f0m", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         RowBox[{"fpm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}]}], "}"}]}]}], ",", 
         "NDerivative2D1stDer", ",", "NDerivative2D2ndDer"}], "}"}], ",", 
       RowBox[{
        RowBox[{"NDerivative2D1stDer", "=", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp0", "-", "fm0"}], 
            RowBox[{"2", "hx"}]], ",", 
           FractionBox[
            RowBox[{"f0p", "-", "f0m"}], 
            RowBox[{"2", "hy"}]]}], "}"}]}], ";", 
        RowBox[{"NDerivative2D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp0", "+", "fm0", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hx", "2"]], ",", 
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"f0p", "+", "f0m", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hy", "2"]]}], "}"}]}], "}"}]}], ";", 
        RowBox[{"{", 
         RowBox[{"NDerivative2D1stDer", ",", "NDerivative2D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative2D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"hx_", ",", "hy_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "fmp", ",", "f0p", ",", "fpp", ",", "fm0", ",", "f00", ",", "fp0", 
         ",", "fmm", ",", "f0m", ",", "fpm", ",", "NDerivative2D1stDer", ",", 
         "NDerivative2D2ndDer"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "fmp", ",", "f0p", ",", "fpp", ",", "fm0", ",", "f00", ",", "fp0", 
           ",", "fmm", ",", "f0m", ",", "fpm"}], "}"}], "=", 
         RowBox[{"Parallelize", "[", 
          RowBox[{"f", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", 
               RowBox[{"y0", "+", "hy"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "+", "hy"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", 
               RowBox[{"y0", "+", "hy"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", "y0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", "y0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", "y0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", 
               RowBox[{"y0", "-", "hy"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "-", "hy"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", 
               RowBox[{"y0", "-", "hy"}]}], "}"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"NDerivative2D1stDer", "=", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp0", "-", "fm0"}], 
            RowBox[{"2", "hx"}]], ",", 
           FractionBox[
            RowBox[{"f0p", "-", "f0m"}], 
            RowBox[{"2", "hy"}]]}], "}"}]}], ";", 
        RowBox[{"NDerivative2D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp0", "+", "fm0", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hx", "2"]], ",", 
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fpp", "-", "fpm", "-", "fmp", "+", "fmm"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"f0p", "+", "f0m", "-", 
               RowBox[{"2", "f00"}]}], 
              SuperscriptBox["hy", "2"]]}], "}"}]}], "}"}]}], ";", 
        RowBox[{"{", 
         RowBox[{"NDerivative2D1stDer", ",", "NDerivative2D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonIteration2D", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", 
       RowBox[{"x0_", ",", "y0_"}], "}"}], ",", "nth_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"NewtonG", ",", "Newtong", ",", 
        RowBox[{"hx", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hy", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", "xtemp", ",", "ytemp"}], "}"}], ",", 
      RowBox[{
       RowBox[{"xtemp", "=", "x0"}], ";", 
       RowBox[{"ytemp", "=", "y0"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Newtong", ",", "NewtonG"}], "}"}], "=", 
           RowBox[{"NDerivative2D1stDer2ndDer", "[", 
            RowBox[{"f", ",", 
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"hx", ",", "hy"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"PositiveDefiniteMatrixQ", "[", "NewtonG", "]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp"}], "}"}], "=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xtemp", ",", "ytemp"}], "}"}], "-", 
              RowBox[{
               RowBox[{"Inverse", "[", "NewtonG", "]"}], ".", "Newtong"}]}]}],
             ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "Print", "[", "\"\<Non-positive-definite Matrix G!\>\"", "]"}], 
              ";", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"xtemp", ",", "ytemp"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"xtemp", ",", "ytemp"}], "}"}], "-", 
                RowBox[{"0.01", "Newtong"}]}]}]}], ")"}]}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"i", ",", "\"\<th Newton Iteration\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"xtemp", ",", "ytemp", ",", 
              RowBox[{"f", "@", 
               RowBox[{"{", 
                RowBox[{"xtemp", ",", "ytemp"}], "}"}]}]}], "}"}]}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "nth"}], "}"}]}], "]"}], ";", 
       RowBox[{"{", 
        RowBox[{"xtemp", ",", "ytemp", ",", 
         RowBox[{"f", "@", 
          RowBox[{"{", 
           RowBox[{"xtemp", ",", "ytemp"}], "}"}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonGCheckPositivity", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", 
       RowBox[{"x0_", ",", "y0_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"hx", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hy", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"PositiveDefiniteMatrixQ", "[", 
        RowBox[{
         RowBox[{"NDerivative2D1stDer2ndDer", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"hx", ",", "hy"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], 
       RowBox[{"(*", 
        RowBox[{",", 
         RowBox[{
          RowBox[{"NDerivative2D1stDer2ndDer", "[", 
           RowBox[{"f", ",", 
            RowBox[{"{", 
             RowBox[{"x0", ",", "y0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"hx", ",", "hy"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "*)"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.717579061496512*^9, 3.717579062769691*^9}, {
   3.7175792637202063`*^9, 3.717579432852187*^9}, {3.7175796647770567`*^9, 
   3.717579668198454*^9}, 3.717581382325747*^9, {3.717584479053643*^9, 
   3.71758447962112*^9}, 
   3.717585658817285*^9},ExpressionUUID->"fcbe1596-86f9-453c-ad08-\
1408f93ee919"]
}, Closed]],

Cell[CellGroupData[{

Cell["Newton's Method for 3D", "Chapter",
 CellChangeTimes->{{3.716887784335635*^9, 3.7168878070836153`*^9}, {
  3.71730345152897*^9, 
  3.7173034544162693`*^9}},ExpressionUUID->"13aeeeb6-bb5e-4421-ae9e-\
b61ada27ae67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative3D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_", ",", "z0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"hx_", ",", "hy_", ",", "hz_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f000", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"fp00", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", "z0"}], "}"}]}]}], 
         ",", 
         RowBox[{"fm00", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", "z0"}], "}"}]}]}], 
         ",", 
         RowBox[{"f0p0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"f0m0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"f00p", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"f00m", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"fpp0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"fpm0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"fmp0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"fmm0", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}]}]}], ",", 
         RowBox[{"fp0p", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"fp0m", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"fm0p", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"fm0m", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"f0pp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", 
             RowBox[{"z0", "+", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"f0pm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", 
             RowBox[{"z0", "-", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"f0mp", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", 
             RowBox[{"z0", "+", "hz"}]}], "}"}]}]}], ",", 
         RowBox[{"f0mm", "=", 
          RowBox[{"f", "@", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", 
             RowBox[{"z0", "-", "hz"}]}], "}"}]}]}], ",", 
         "NDerivative3D1stDer", ",", "NDerivative3D2ndDer"}], "}"}], ",", 
       RowBox[{
        RowBox[{"NDerivative3D1stDer", "=", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp00", "-", "fm00"}], 
            RowBox[{"2", "hx"}]], ",", 
           FractionBox[
            RowBox[{"f0p0", "-", "f0m0"}], 
            RowBox[{"2", "hy"}]], ",", 
           FractionBox[
            RowBox[{"f00p", "-", "f00m"}], 
            RowBox[{"2", "hz"}]]}], "}"}]}], ";", " ", "\[IndentingNewLine]", 
        
        RowBox[{"NDerivative3D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp00", "+", "fm00", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hx", "2"]], ",", 
             FractionBox[
              RowBox[{"fpp0", "-", "fpm0", "-", "fmp0", "+", "fmm0"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"fp0p", "-", "fp0m", "-", "fm0p", "+", "fm0m"}], 
              RowBox[{"4", "hx", " ", "hz"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fpp0", "-", "fpm0", "-", "fmp0", "+", "fmm0"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"f0p0", "+", "f0m0", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hy", "2"]], ",", 
             FractionBox[
              RowBox[{"f0pp", "-", "f0pm", "-", "f0mp", "+", "f0mm"}], 
              RowBox[{"4", "hy", " ", "hz"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp0p", "-", "fp0m", "-", "fm0p", "+", "fm0m"}], 
              RowBox[{"4", "hx", " ", "hz"}]], ",", 
             FractionBox[
              RowBox[{"f0pp", "-", "f0pm", "-", "f0mp", "+", "f0mm"}], 
              RowBox[{"4", "hy", " ", "hz"}]], ",", 
             FractionBox[
              RowBox[{"f00p", "+", "f00m", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hz", "2"]]}], "}"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"NDerivative3D1stDer", ",", "NDerivative3D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NDerivative3D1stDer2ndDer", "[", 
      RowBox[{"f_", ",", 
       RowBox[{"{", 
        RowBox[{"x0_", ",", "y0_", ",", "z0_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"hx_", ",", "hy_", ",", "hz_"}], "}"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "f000", ",", "fp00", ",", "fm00", ",", "f0p0", ",", "f0m0", ",", 
         "f00p", ",", "f00m", ",", "fpp0", ",", "fpm0", ",", "fmp0", ",", 
         "fmm0", ",", "fp0p", ",", "fp0m", ",", "fm0p", ",", "fm0m", ",", 
         "f0pp", ",", "f0pm", ",", "f0mp", ",", "f0mm", ",", 
         "NDerivative3D1stDer", ",", "NDerivative3D2ndDer"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "f000", ",", "fp00", ",", "fm00", ",", "f0p0", ",", "f0m0", ",", 
           "f00p", ",", "f00m", ",", "fpp0", ",", "fpm0", ",", "fmp0", ",", 
           "fmm0", ",", "fp0p", ",", "fp0m", ",", "fm0p", ",", "fm0m", ",", 
           "f0pp", ",", "f0pm", ",", "f0mp", ",", "f0mm"}], "}"}], "=", 
         RowBox[{"Parallelize", "[", 
          RowBox[{"f", "/@", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"x0", ",", "y0", ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", "y0", ",", "z0"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", "y0", ",", "z0"}], "}"}], ",", 
             
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", "y0", ",", 
               RowBox[{"z0", "+", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", "y0", ",", 
               RowBox[{"z0", "-", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", 
               RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", 
               RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", 
               RowBox[{"y0", "+", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", 
               RowBox[{"y0", "-", "hy"}], ",", "z0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
               RowBox[{"z0", "+", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
               RowBox[{"z0", "-", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
               RowBox[{"z0", "+", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
               RowBox[{"z0", "-", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "+", "hy"}], ",", 
               RowBox[{"z0", "+", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "+", "hy"}], ",", 
               RowBox[{"z0", "-", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "-", "hy"}], ",", 
               RowBox[{"z0", "+", "hz"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"x0", ",", 
               RowBox[{"y0", "-", "hy"}], ",", 
               RowBox[{"z0", "-", "hz"}]}], "}"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"NDerivative3D1stDer", "=", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp00", "-", "fm00"}], 
            RowBox[{"2", "hx"}]], ",", 
           FractionBox[
            RowBox[{"f0p0", "-", "f0m0"}], 
            RowBox[{"2", "hy"}]], ",", 
           FractionBox[
            RowBox[{"f00p", "-", "f00m"}], 
            RowBox[{"2", "hz"}]]}], "}"}]}], ";", " ", "\[IndentingNewLine]", 
        
        RowBox[{"NDerivative3D2ndDer", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp00", "+", "fm00", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hx", "2"]], ",", 
             FractionBox[
              RowBox[{"fpp0", "-", "fpm0", "-", "fmp0", "+", "fmm0"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"fp0p", "-", "fp0m", "-", "fm0p", "+", "fm0m"}], 
              RowBox[{"4", "hx", " ", "hz"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fpp0", "-", "fpm0", "-", "fmp0", "+", "fmm0"}], 
              RowBox[{"4", "hx", " ", "hy"}]], ",", 
             FractionBox[
              RowBox[{"f0p0", "+", "f0m0", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hy", "2"]], ",", 
             FractionBox[
              RowBox[{"f0pp", "-", "f0pm", "-", "f0mp", "+", "f0mm"}], 
              RowBox[{"4", "hy", " ", "hz"}]]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{"fp0p", "-", "fp0m", "-", "fm0p", "+", "fm0m"}], 
              RowBox[{"4", "hx", " ", "hz"}]], ",", 
             FractionBox[
              RowBox[{"f0pp", "-", "f0pm", "-", "f0mp", "+", "f0mm"}], 
              RowBox[{"4", "hy", " ", "hz"}]], ",", 
             FractionBox[
              RowBox[{"f00p", "+", "f00m", "-", 
               RowBox[{"2", "f000"}]}], 
              SuperscriptBox["hz", "2"]]}], "}"}]}], "}"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"NDerivative3D1stDer", ",", "NDerivative3D2ndDer"}], 
         "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonIteration3D", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", 
       RowBox[{"x0_", ",", "y0_", ",", "z0_"}], "}"}], ",", "nth_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"NewtonG", ",", "Newtong", ",", 
        RowBox[{"hx", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hy", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hz", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", "xtemp", ",", "ytemp", ",", "ztemp"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"xtemp", "=", "x0"}], ";", 
       RowBox[{"ytemp", "=", "y0"}], ";", 
       RowBox[{"ztemp", "=", "z0"}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Newtong", ",", "NewtonG"}], "}"}], "=", 
           RowBox[{"NDerivative3D1stDer2ndDer", "[", 
            RowBox[{"f", ",", 
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"hx", ",", "hy", ",", "hz"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"PositiveDefiniteMatrixQ", "[", "NewtonG", "]"}], ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], "=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], "-", 
              RowBox[{
               RowBox[{"Inverse", "[", "NewtonG", "]"}], ".", "Newtong"}]}]}],
             ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "Print", "[", "\"\<Non-positive-definite Matrix G!\>\"", "]"}], 
              ";", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], "=", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}], "-", 
                "Newtong"}]}]}], ")"}]}], "]"}], ";", 
          RowBox[{"Print", "[", 
           RowBox[{"i", ",", "\"\<th Newton Iteration\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", 
              RowBox[{"f", "@", 
               RowBox[{"{", 
                RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}]}]}], 
             "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "nth"}], "}"}]}], "]"}], ";", 
       RowBox[{"{", 
        RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", 
         RowBox[{"f", "@", 
          RowBox[{"{", 
           RowBox[{"xtemp", ",", "ytemp", ",", "ztemp"}], "}"}]}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewtonGCheckPositivity", "[", 
     RowBox[{"f_", ",", 
      RowBox[{"{", 
       RowBox[{"x0_", ",", "y0_", ",", "z0_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"hx", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hy", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}], ",", 
        RowBox[{"hz", "=", 
         SuperscriptBox["10", 
          RowBox[{"-", "4"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PositiveDefiniteMatrixQ", "[", 
         RowBox[{
          RowBox[{"NDerivative3D1stDer2ndDer", "[", 
           RowBox[{"f", ",", 
            RowBox[{"{", 
             RowBox[{"x0", ",", "y0", ",", "z0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"hx", ",", "hy", ",", "hz"}], "}"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"NDerivative3D1stDer2ndDer", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", "z0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"hx", ",", "hy", ",", "hz"}], "}"}]}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.717300699810775*^9, 3.717300720948374*^9}, {
  3.717301713187125*^9, 3.717301716546273*^9}, {3.717301774724072*^9, 
  3.71730225837846*^9}, {3.717302303165579*^9, 3.717302405422593*^9}, {
  3.717302445784362*^9, 3.717302451271131*^9}, {3.717302522962823*^9, 
  3.717302546742497*^9}, {3.717302581375292*^9, 3.717302853103704*^9}, {
  3.7173028848268557`*^9, 3.717303005671775*^9}, {3.7173031256619463`*^9, 
  3.7173031259419527`*^9}, {3.717507395749723*^9, 3.7175074156923933`*^9}, {
  3.7175074777717113`*^9, 
  3.717507795382248*^9}},ExpressionUUID->"a97c6a02-13ee-46d6-82ab-\
5f16c5bbb3b7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Newton's Method for 4D", "Chapter",
 CellChangeTimes->{{3.717384846751339*^9, 
  3.717384876644932*^9}},ExpressionUUID->"83cfb648-6c27-4136-bd70-\
0ae91d07121d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NDerivative4D1stDer2ndDer", "[", 
    RowBox[{"f_", ",", 
     RowBox[{"{", 
      RowBox[{"x0_", ",", "y0_", ",", "z0_", ",", "w0_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"hx_", ",", "hy_", ",", "hz_", ",", "hw_"}], "}"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "f0000", ",", "fp000", ",", "fm000", ",", "fpp00", ",", "fpm00", ",", 
       "fmp00", ",", "fmm00", ",", "fp0p0", ",", "fp0m0", ",", "fm0p0", ",", 
       "fm0m0", ",", "fp00p", ",", "fp00m", ",", "fm00p", ",", "fm00m", ",", 
       "f0p00", ",", "f0m00", ",", "f0pp0", ",", "f0pm0", ",", "f0mp0", ",", 
       "f0mm0", ",", "f0p0p", ",", "f0p0m", ",", "f0m0p", ",", "f0m0m", ",", 
       "f00p0", ",", "f00m0", ",", "f00pp", ",", "f00pm", ",", "f00mp", ",", 
       "f00mm", ",", "f000p", ",", "f000m", ",", "NDerivative4D1stDer", ",", 
       "NDerivative4D2ndDer"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "f0000", ",", "fp000", ",", "fm000", ",", "fpp00", ",", "fpm00", ",", 
         "fmp00", ",", "fmm00", ",", "fp0p0", ",", "fp0m0", ",", "fm0p0", ",",
          "fm0m0", ",", "fp00p", ",", "fp00m", ",", "fm00p", ",", "fm00m", 
         ",", "f0p00", ",", "f0m00", ",", "f0pp0", ",", "f0pm0", ",", "f0mp0",
          ",", "f0mm0", ",", "f0p0p", ",", "f0p0m", ",", "f0m0p", ",", 
         "f0m0m", ",", "f00p0", ",", "f00m0", ",", "f00pp", ",", "f00pm", ",",
          "f00mp", ",", "f00mm", ",", "f000p", ",", "f000m"}], "}"}], "=", 
       RowBox[{"Parallelize", "[", 
        RowBox[{"f", "/@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", "z0", ",", "w0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", "z0", ",", "w0"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "+", "hx"}], ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x0", "-", "hx"}], ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0", ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", 
             RowBox[{"z0", "+", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", 
             RowBox[{"z0", "-", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", 
             RowBox[{"z0", "+", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", 
             RowBox[{"z0", "-", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0", ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "+", "hy"}], ",", "z0", ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0", ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", 
             RowBox[{"y0", "-", "hy"}], ",", "z0", ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}], ",", "w0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}], ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "+", "hz"}], ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}], ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", 
             RowBox[{"z0", "-", "hz"}], ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "+", "hw"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x0", ",", "y0", ",", "z0", ",", 
             RowBox[{"w0", "-", "hw"}]}], "}"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"NDerivative4D1stDer", "=", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"fp000", "-", "fm000"}], 
          RowBox[{"2", "hx"}]], ",", 
         FractionBox[
          RowBox[{"f0p00", "-", "f0m00"}], 
          RowBox[{"2", "hy"}]], ",", 
         FractionBox[
          RowBox[{"f00p0", "-", "f00m0"}], 
          RowBox[{"2", "hz"}]], ",", 
         FractionBox[
          RowBox[{"f000p", "-", "f000m"}], 
          RowBox[{"2", "hw"}]]}], "}"}]}], ";", " ", "\[IndentingNewLine]", 
      RowBox[{"NDerivative4D2ndDer", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp000", "+", "fm000", "-", 
             RowBox[{"2", "f0000"}]}], 
            SuperscriptBox["hx", "2"]], ",", 
           FractionBox[
            RowBox[{"fpp00", "-", "fpm00", "-", "fmp00", "+", "fmm00"}], 
            RowBox[{"4", "hx", " ", "hy"}]], ",", 
           FractionBox[
            RowBox[{"fp0p0", "-", "fp0m0", "-", "fm0p0", "+", "fm0m0"}], 
            RowBox[{"4", "hx", " ", "hz"}]], ",", 
           FractionBox[
            RowBox[{"fp00p", "-", "fp00m", "-", "fm00p", "+", "fm00m"}], 
            RowBox[{"4", "hx", " ", "hw"}]]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fpp00", "-", "fpm00", "-", "fmp00", "+", "fmm00"}], 
            RowBox[{"4", "hx", " ", "hy"}]], ",", 
           FractionBox[
            RowBox[{"f0p00", "+", "f0m00", "-", 
             RowBox[{"2", "f0000"}]}], 
            SuperscriptBox["hy", "2"]], ",", 
           FractionBox[
            RowBox[{"f0pp0", "-", "f0pm0", "-", "f0mp0", "+", "f0mm0"}], 
            RowBox[{"4", "hy", " ", "hz"}]], ",", 
           FractionBox[
            RowBox[{"f0p0p", "-", "f0p0m", "-", "f0m0p", "+", "f0m0m"}], 
            RowBox[{"4", "hy", " ", "hw"}]]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp0p0", "-", "fp0m0", "-", "fm0p0", "+", "fm0m0"}], 
            RowBox[{"4", "hx", " ", "hz"}]], ",", 
           FractionBox[
            RowBox[{"f0pp0", "-", "f0pm0", "-", "f0mp0", "+", "f0mm0"}], 
            RowBox[{"4", "hy", " ", "hz"}]], ",", 
           FractionBox[
            RowBox[{"f00p0", "+", "f00m0", "-", 
             RowBox[{"2", "f0000"}]}], 
            SuperscriptBox["hz", "2"]], ",", 
           FractionBox[
            RowBox[{"f00pp", "-", "f00pm", "-", "f00mp", "+", "f00mm"}], 
            RowBox[{"4", "hz", " ", "hw"}]]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{"fp00p", "-", "fp00m", "-", "fm00p", "+", "fm00m"}], 
            RowBox[{"4", "hx", " ", "hw"}]], ",", 
           FractionBox[
            RowBox[{"f0p0p", "-", "f0p0m", "-", "f0m0p", "+", "f0m0m"}], 
            RowBox[{"4", "hy", " ", "hw"}]], ",", 
           FractionBox[
            RowBox[{"f00pp", "-", "f00pm", "-", "f00mp", "+", "f00mm"}], 
            RowBox[{"4", "hz", " ", "hw"}]], ",", 
           FractionBox[
            RowBox[{"f000p", "+", "f000m", "-", 
             RowBox[{"2", "f0000"}]}], 
            SuperscriptBox["hw", "2"]]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"NDerivative4D1stDer", ",", "NDerivative4D2ndDer"}], "}"}]}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NewtonIteration4D", "[", 
   RowBox[{"f_", ",", 
    RowBox[{"{", 
     RowBox[{"x0_", ",", "y0_", ",", "z0_", ",", "w0_"}], "}"}], ",", 
    "nth_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"NewtonG", ",", "Newtong", ",", 
      RowBox[{"hx", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hy", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hz", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hw", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", "xtemp", ",", "ytemp", ",", "ztemp", ",", 
      "wtemp"}], "}"}], ",", 
    RowBox[{
     RowBox[{"xtemp", "=", "x0"}], ";", 
     RowBox[{"ytemp", "=", "y0"}], ";", 
     RowBox[{"ztemp", "=", "z0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"wtemp", "=", "w0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Newtong", ",", "NewtonG"}], "}"}], "=", 
         RowBox[{"NDerivative4D1stDer2ndDer", "[", 
          RowBox[{"f", ",", 
           RowBox[{"{", 
            RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
            "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"hx", ",", "hy", ",", "hz", ",", "hw"}], "}"}]}], "]"}]}],
         ";", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"PositiveDefiniteMatrixQ", "[", "NewtonG", "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
            "}"}], "=", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
             "}"}], "-", 
            RowBox[{
             RowBox[{"Inverse", "[", "NewtonG", "]"}], ".", "Newtong"}]}]}], 
          ",", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "Print", "[", "\"\<Non-positive-definite Matrix G!\>\"", "]"}], 
            ";", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
              "}"}], "=", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
               "}"}], "-", "Newtong"}]}]}], ")"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"i", ",", "\"\<th Newton Iteration\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp", ",", 
            RowBox[{"f", "@", 
             RowBox[{"{", 
              RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
              "}"}]}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "nth"}], "}"}]}], "]"}], ";", 
     RowBox[{"{", 
      RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp", ",", 
       RowBox[{"f", "@", 
        RowBox[{"{", 
         RowBox[{"xtemp", ",", "ytemp", ",", "ztemp", ",", "wtemp"}], 
         "}"}]}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewtonGCheckPositivity", "[", 
   RowBox[{"f_", ",", 
    RowBox[{"{", 
     RowBox[{"x0_", ",", "y0_", ",", "z0_", ",", "w0_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"hx", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hy", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hz", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}], ",", 
      RowBox[{"hw", "=", 
       SuperscriptBox["10", 
        RowBox[{"-", "4"}]]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PositiveDefiniteMatrixQ", "[", 
       RowBox[{
        RowBox[{"NDerivative4D1stDer2ndDer", "[", 
         RowBox[{"f", ",", 
          RowBox[{"{", 
           RowBox[{"x0", ",", "y0", ",", "z0", ",", "w0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"hx", ",", "hy", ",", "hz", ",", "hw"}], "}"}]}], "]"}], 
        "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"NDerivative4D1stDer2ndDer", "[", 
        RowBox[{"f", ",", 
         RowBox[{"{", 
          RowBox[{"x0", ",", "y0", ",", "z0", ",", "w0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"hx", ",", "hy", ",", "hz", ",", "hw"}], "}"}]}], "]"}], 
       "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.717384880139966*^9, 3.7173848982248573`*^9}, {
  3.717384971252755*^9, 3.717385181077121*^9}, {3.717385219993555*^9, 
  3.717385232322274*^9}, {3.7173852844486227`*^9, 3.7173863742900352`*^9}, {
  3.717708432564766*^9, 
  3.7177084490446243`*^9}},ExpressionUUID->"b6012e9e-cf06-45bc-a217-\
3345570d89cb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "}"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"100", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x", "-", 
         SuperscriptBox["w", "2"]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"w", "-", "1"}], ")"}], "2"], "+", 
     RowBox[{"90", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "y"}], ")"}], "2"], "+", 
     RowBox[{"10.1", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "1"}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{"19.8", 
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";", "\n", 
   RowBox[{"NewtonIteration4D", "[", 
    RowBox[{"f", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "100"}], "]"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.717386414675765*^9, 3.7173864631358*^9}, {
   3.717386514055222*^9, 3.71738655635061*^9}, {3.717386839898823*^9, 
   3.717386885775815*^9}, 
   3.717386921150628*^9},ExpressionUUID->"558ff307-4b14-4ef0-9c4b-\
4756fbe27a2d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical Results", "Chapter",
 CellChangeTimes->{{3.717714630156686*^9, 
  3.717714643943473*^9}},ExpressionUUID->"7f9bc880-312c-44c0-9d44-\
4c56980a13dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"En2m", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717714650310977*^9, 3.7177146633684063`*^9}, 
   3.717714703640092*^9, {3.71776609734232*^9, 3.717766100412902*^9}, {
   3.718098864910419*^9, 3.718098865757305*^9}, {3.718099050341638*^9, 
   3.7180990508062267`*^9}, {3.719095598578092*^9, 
   3.719095604336899*^9}},ExpressionUUID->"c652b7e9-760d-4a47-9716-\
92a3bc742443"],

Cell[BoxData[
 RowBox[{"-", "0.9707215374013458`"}]], "Output",
 CellChangeTimes->{3.7177147086322107`*^9, 3.7177661052101717`*^9, 
  3.717766788104713*^9, 3.717766943501643*^9, 3.7177670549570208`*^9, 
  3.7180988699743967`*^9, 3.718099054713797*^9, 3.719095608584572*^9, 
  3.719098763032803*^9},ExpressionUUID->"471a7a5e-6a92-479c-8d43-\
133bca784d28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"En1m", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7177146648232203`*^9, 3.717714674560492*^9}, 
   3.717714710511739*^9, 3.717766108875381*^9, {3.718098870255003*^9, 
   3.718098872893112*^9}, {3.718099053501845*^9, 3.71809905373347*^9}, {
   3.719095613384941*^9, 
   3.719095619892035*^9}},ExpressionUUID->"73781faa-5f2e-4c43-9fe4-\
e7a9778b8624"],

Cell[BoxData[
 RowBox[{"-", "0.3159110533316607`"}]], "Output",
 CellChangeTimes->{3.717714715856333*^9, 3.7177661144832153`*^9, 
  3.717766793879263*^9, 3.717766949281138*^9, 3.717767060006034*^9, 
  3.7180988784918756`*^9, 3.718099059794516*^9, 3.719095625033655*^9, 
  3.719098767840016*^9},ExpressionUUID->"76192938-7f13-41bc-8bf2-\
be1e6f4cb3cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"En3d2m", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7177146760087233`*^9, 3.7177147137424383`*^9}, 
   3.717766118083502*^9, {3.7180988776766167`*^9, 3.718098878555772*^9}, {
   3.718099056149726*^9, 3.718099056357382*^9}, {3.719095627828108*^9, 
   3.7190956322361317`*^9}, {3.719095682629573*^9, 
   3.719095684876418*^9}},ExpressionUUID->"201c8b59-ed9e-4e6b-ab5b-\
b9911a3b2e9f"],

Cell[BoxData[
 RowBox[{"-", "4.9186190983958795`"}]], "Output",
 CellChangeTimes->{3.7177147190496883`*^9, 3.717766797134461*^9, 
  3.717766952528201*^9, 3.717767063225049*^9, 3.7180988833999166`*^9, 
  3.718099063015834*^9, 3.719095636452757*^9, 3.719095688300968*^9, 
  3.7190987707470818`*^9},ExpressionUUID->"637d1f12-797a-4fdb-987b-\
122acceb2df7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"En3m", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "27.165"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717714685866692*^9, 3.717714719197579*^9}, 
   3.7177147497126703`*^9, {3.718099345678525*^9, 3.7180993558247766`*^9}, {
   3.718100070018743*^9, 3.718100072272962*^9}, {3.719095710539773*^9, 
   3.719095714163898*^9}},ExpressionUUID->"40ef3fd3-7664-477b-9d4d-\
b17e5984bba4"],

Cell[BoxData["0.4103386477300168`"], "Output",
 CellChangeTimes->{3.717714746609087*^9, 3.7177147806284657`*^9, 
  3.7177668340019827`*^9, 3.717766988274028*^9, 3.71776710114706*^9, 
  3.717994195814563*^9, 3.718099478384247*^9, 3.718099632305129*^9, 
  3.718100127517805*^9, 3.719095772551587*^9, 3.719096216395933*^9, 
  3.71909883671465*^9},ExpressionUUID->"3404d3fa-b8e3-4055-a637-fe575f294ced"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rrms4nInB14", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7177364541293716`*^9, 3.717766125651112*^9, {3.718099466713307*^9, 
   3.7180994674873962`*^9}, {3.7190957208442307`*^9, 
   3.71909572221955*^9}},ExpressionUUID->"29de3288-3f76-4e9d-96d8-\
912525435a6d"],

Cell[BoxData["5.508175279824188`"], "Output",
 CellChangeTimes->{3.7177364766277227`*^9, 3.717766857197804*^9, 
  3.717767123936061*^9, 3.718100175663093*^9, 3.719098097566059*^9, 
  3.719098857535084*^9},ExpressionUUID->"a13add3a-96e6-4e5d-be6b-\
204af08e2537"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rrms4B14", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.717736472103652*^9, 3.717766128547072*^9, {3.718099469991441*^9, 
   3.718099470663361*^9}, {3.719095724699349*^9, 
   3.7190957269715977`*^9}},ExpressionUUID->"d6029436-60d9-46bb-ac11-\
537f6430d6ba"],

Cell[BoxData["3.144054036927868`"], "Output",
 CellChangeTimes->{3.7177364986360292`*^9, 3.717736540072566*^9, 
  3.717766872121941*^9, 3.717767165270907*^9, 3.718100217058721*^9, 
  3.719098133936948*^9, 
  3.719098896321677*^9},ExpressionUUID->"0da22316-4c10-47e7-8d66-\
630305296201"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rrms4B14Of1m", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.719540949649178*^9, 
  3.7195409502620277`*^9}},ExpressionUUID->"37c57265-3e09-4432-b2a8-\
81bc8ae498ab"],

Cell[BoxData["3.5126215892710673`"], "Output",
 CellChangeTimes->{
  3.719541007396469*^9},ExpressionUUID->"fa705d83-0e11-4199-b16a-\
d7a202635025"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Rrms4B13", "[", 
  RowBox[{"2.28", ",", 
   RowBox[{"-", "87.4"}], ",", 
   RowBox[{"-", "13.65"}], ",", 
   RowBox[{"-", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7177364914306173`*^9, 3.717766132138885*^9, {3.718099475415346*^9, 
   3.718099476086972*^9}, {3.719095731787405*^9, 
   3.71909573350734*^9}},ExpressionUUID->"cab83067-3725-406c-8d3b-\
5f0af3bfbd5f"],

Cell[BoxData["2.882988114739071`"], "Output",
 CellChangeTimes->{3.717736506648856*^9, 3.717736558753056*^9, 
  3.71776718438452*^9, 3.7181002360060177`*^9, 3.719098150603138*^9, 
  3.7190989144298897`*^9},ExpressionUUID->"d137290d-1416-45d4-804b-\
44b34691d73d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figures", "Chapter",
 CellChangeTimes->{{3.717332376772751*^9, 
  3.717332385949313*^9}},ExpressionUUID->"618502c1-f4d5-4ae7-ac76-\
f8f6cb291102"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wf2mtemp", "=", 
   RowBox[{"WF2mTemp", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf2mnorm", "=", 
   RowBox[{"Normalization4WF2m", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf1mtemp", "=", 
   RowBox[{"WF1mTemp", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf1mnorm", "=", 
   RowBox[{"Normalization4WF1m", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf3d2mtemp", "=", 
   RowBox[{"WF3d2mTemp", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wf3d2mnorm", "=", 
   RowBox[{"Normalization4WF3d2m", "[", 
    RowBox[{"2.28", ",", 
     RowBox[{"-", "87.4"}], ",", 
     RowBox[{"-", "13.65"}], ",", 
     RowBox[{"-", "3"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7173951463267508`*^9, 3.717395193932682*^9}, {
  3.717395226344708*^9, 3.717395257386031*^9}, {3.717417948777877*^9, 
  3.717417962649212*^9}, {3.717422134986485*^9, 3.717422149638001*^9}, {
  3.717447463247548*^9, 3.717447468703116*^9}, {3.7174531301013517`*^9, 
  3.717453149521522*^9}, {3.717596123211934*^9, 3.717596139946404*^9}, {
  3.717766583884769*^9, 3.717766596180705*^9}, {3.718100167079877*^9, 
  3.718100186894539*^9}, {3.719096373703443*^9, 
  3.719096388631976*^9}},ExpressionUUID->"15fd0366-6e06-4023-80b0-\
0c297fc0a56e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"WF2mSquare", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"wf2mtemp", "[", "\[Xi]", "]"}], "2"], "/", "wf2mnorm"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WF1mSquare", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"wf1mtemp", "[", "\[Xi]", "]"}], "2"], "/", "wf1mnorm"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"WF3d2mSquare", "[", "\[Xi]_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"wf3d2mtemp", "[", "\[Xi]", "]"}], "2"], "/", 
     "wf3d2mnorm"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.717395036441793*^9, 3.7173950652688513`*^9}, {
  3.71739514047965*^9, 3.717395201028615*^9}, {3.717395268826728*^9, 
  3.717395292681815*^9}, {3.7174523613805103`*^9, 3.7174523757436523`*^9}, {
  3.7175967667728167`*^9, 
  3.717596784627659*^9}},ExpressionUUID->"0a17ef34-67db-47b5-af19-\
491a81761193"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"WF2mSquare", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", 
       RowBox[{"WF1mSquare", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", 
       RowBox[{"WF3d2mSquare", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0.001", ",", "6"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<1\!\(\*SubscriptBox[\(s\), \
\(1/2\)]\)(\!\(\*SuperscriptBox[\(2\), \(-\)]\))\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "36"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<1\!\(\*SubscriptBox[\(s\), \
\(1/2\)]\)(\!\(\*SuperscriptBox[\(1\), \(-\)]\))\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "36"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
           "\"\<0\!\(\*SubscriptBox[\(p\), \
\(1/2\)]\)(\!\(\*SuperscriptBox[\(1\), \(-\)]\))\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "36"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.9", ",", "0.9"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Density (\!\(\*SuperscriptBox[\(fm\), \(-3\)]\))\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717366784938693*^9, 3.717366856372794*^9}, {
   3.717366901143363*^9, 3.717366967501481*^9}, {3.7173670030086193`*^9, 
   3.7173670328042517`*^9}, {3.717394911449548*^9, 3.7173949489036217`*^9}, 
   3.717395034391859*^9, {3.717395073787551*^9, 3.717395080308859*^9}, {
   3.7173952997230997`*^9, 3.717395311321669*^9}, {3.7174180191180162`*^9, 
   3.717418019939837*^9}, {3.7174523798133163`*^9, 3.717452380964807*^9}, {
   3.7174532053901176`*^9, 3.717453214716559*^9}, {3.717453254978273*^9, 
   3.7174532732745943`*^9}, {3.717596193934647*^9, 3.717596209346855*^9}, {
   3.717708708659953*^9, 3.717708766905148*^9}, {3.7177088924335213`*^9, 
   3.717708908015584*^9}, {3.717708944960544*^9, 3.717708959181822*^9}, 
   3.7177089943917007`*^9, {3.7177090298382673`*^9, 3.717709042758615*^9}, {
   3.717709074451973*^9, 3.717709094909255*^9}, {3.7177091483001223`*^9, 
   3.71770917186353*^9}, {3.71770920502243*^9, 3.717709301335178*^9}, {
   3.717709339481801*^9, 3.717709355071843*^9}, {3.7190964520828733`*^9, 
   3.719096453121727*^9}, {3.71954632740455*^9, 3.719546340818425*^9}, {
   3.7195464312848673`*^9, 3.7195464417554483`*^9}, {3.719546697973484*^9, 
   3.719546772863961*^9}},ExpressionUUID->"6e2332da-8626-4a0d-9a50-\
f32f04e5d275"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[1.],
         LineBox[CompressedData["
1:eJwV13k4VF8fAHDbzCAJYYSIsiRKWSt8TyWVSBSVn5AsIyI7WbJlKzszSLIn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         "]]},
       Annotation[#, "Charting`Private`Tag$32630#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.003], Opacity[1.],
         LineBox[CompressedData["
1:eJwVl3k41N8Xx2WZGUslYRSRtY2SUMScqxSJkkJJWbPlS5bsa2QdCmXNvmYr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         "]]},
       Annotation[#, "Charting`Private`Tag$32630#2"]& ], 
      TagBox[
       {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.003], Opacity[1.],
         LineBox[CompressedData["
1:eJwV1Xk4VV0bBnBDSub5EFJCkjFDZbqXsRBJ5gohZJYpJRShVGhOAxJJMr+U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         "]]},
       Annotation[#, "Charting`Private`Tag$32630#3"]& ]}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"1\\!\\(\\*SubscriptBox[\\(s\\), \
\\(1/2\\)]\\)(\\!\\(\\*SuperscriptBox[\\(2\\), \\(-\\)]\\))\"", FontSize -> 
        36, StripOnInput -> False],StyleBox[
       "\"1\\!\\(\\*SubscriptBox[\\(s\\), \
\\(1/2\\)]\\)(\\!\\(\\*SuperscriptBox[\\(1\\), \\(-\\)]\\))\"", FontSize -> 
        36, StripOnInput -> False],StyleBox[
       "\"0\\!\\(\\*SubscriptBox[\\(p\\), \
\\(1/2\\)]\\)(\\!\\(\\*SuperscriptBox[\\(1\\), \\(-\\)]\\))\"", FontSize -> 
        36, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.054]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.003`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.9, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"r (fm)\"", FontSize -> 36, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"Density (\\!\\(\\*SuperscriptBox[\\(fm\\), \\(-3\\)]\\))\"", 
       FontSize -> 36, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.2, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0.3, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.1, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.08, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.06, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.04, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.02, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.02, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.04, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.06, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.08, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.12, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.14, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.16, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.18, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.22, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.24, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.26, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.28, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.32, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.34, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.36, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.38, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.4, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-0.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7.5, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1291.78515625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{All, All},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.003]], 
          Line[CompressedData["
1:eJwV13k4VF8fAHDbzCAJYYSIsiRKWSt8TyWVSBSVn5AsIyI7WbJlKzszSLIn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           "]]}, "Charting`Private`Tag$32630#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.003]], 
          Line[CompressedData["
1:eJwVl3k41N8Xx2WZGUslYRSRtY2SUMScqxSJkkJJWbPlS5bsa2QdCmXNvmYr
EZJkK8tMWVKWyp617PsMfp/fX5/n9dxzn/Oce97nfe9H2NRe5x4jAwND7w4G
hv9/s7361DpMteG15hGqED8VPvM86Zw8bwnVe4MidmGc7BLvJ3fMCURido/8
208FPdNJokuZB4w8KlKpwZhwKFn/p6A/yIcanPfF+M+LC5meI4FgKCc7KI1x
PdfMDH9eCBhblTp/20eF1JBYxWpbMvT44G5YYEzyFTpfzPcUYn33h07yUUGy
atFqayMK8m7pGt7BmH+5KfLK7xhwErdMqiNSgU36RVnKx+fQXqOnwovxms2D
vpn0OGjcumtwm5cKY9mqDBCYAIzVWqJRPFT4Psgn8cQiCaJEdztWcFPhjV6d
w4ljqdDLUvDtOxcV2ptbKR+D0sCsViP5yx4qqI+V9Y+7pgNrptzWW04qyAuH
Mp8xyISzbVz6N3dRoYjkRDS+nAXv25utuXZSQczwztEQpWxYjDKT/MBOhb1x
J7V7BHPB6p2w4iiBCmFl/GYMnHkwpiWcaoynAmMni8vhHS/Bi3nT/QsLFeY4
+pLcRvKhmadLx52RCl8ePRrnyyuG/NuPE/hoFFBNs91ACa/gbPJejv3rFOi/
WxAke+E16K1xiXOsUkDX63mCoXwJCPsaR9QvUOB8hfXHQr5SEOs6g3ObpMDW
p/5mFFUKms+P622PUaCq63pnF2sZXPeNvu46SgGZBeU/9I0y+ON//ZvCAAUO
SnGxa/0uB1uVYRqhiwK/zgZzD+lWgH9LzQJvBwXiNOgHHn6tgKfulSM8Xymw
y2pMOvljJShn3/QYa6LAZkaV3r/0Kugx/Wj3rYoCfXxmGREWNVDAR/YaTKZA
IleG0MXJGug5/E2gIIECtziGXmzd/wiSb17eN39Ogb++rygVZ2pB1CNqPoNM
AVsnqc+HSXUQNBtHvOZBgfsGR96zXWoAYp/NbTcdCmh0N69bhDUAgzjLgrQW
BY7esDrTQGmA9NmFgh41Ckxp5b71vNIID8fVapeVKGCjIv767/VP4NU7ZGwp
QQHrw8LZX+82QeBU15L0SiuoZ9eOHE1rglhJnuDB2VY4LGIsEjzUBEmRLP2+
k60wwZ+aCubNsFvRZW/kr1aw2n0g8bV1C5R3DBVP1rWC5Qrfk2hnCnxwn3yX
G9oK9xo53fXC2uC/f2r2z3a2gss+q7E7TW0Q0KiqOMjSCqoVAy9lGNsh2fSw
ktBWC+hynCYqQjvMqZjSXGZawLX8z7z6u3Z4d3O6N/JrC1Sznc+1KOqApmq5
ozbkFrhQurkn4/k3CFH/xiO23Qz6zE7jfBbd0LVyO9ezoQl+CTGaMgV2g8lC
Qeqxd01gfDbq17/0btiV/NS2s7gJrBxfddT/7oZlkWP1zIlN4DY4/d5Wtwce
TE33b9o3QXy1+dNa1V4ov8rFfmV/E/Q46ylYif6E6MXw6Barz3Dzj0J4xWA/
xIYrNxvONcKV921vv/qMgF76j0gB7zpgxvtFLamNw2NXwSPMOtXwM9+XnWQ6
DbiKcE47s7dw0O7fDmPrWeAIecGqHF0MivwPdS3dZsFm7Ui6uFUxXG+m59kF
z8IV7rbRI6RiCBLh0PbOnoXNqd8dj6eKYPrH0ZTEoVlYnb1yI0K1CH4KySZP
Sc4Bl1KWxt/NAsgJcVAQz54DUsjjCcugl3DKSG4kr3AO6j2Dnk4ZvYRauXWy
ZNkczHwo4g1XeAm9w36Dpxqw+Ogny+L/8oBD+WnwuaE5kCnRCmzUzQOH+eLv
RgfmoZZCbHglmQtKBn8dEp/PQ2RWJRN5Pgvc2/6a1ibPw6VBR74VShaUq/67
PpY9D2n/RvsCc7JA+sSMnEz5PLh7l0VxGmaBGPPcesuPeeycykqGmjOBvXjR
f524ADGfrOQcXmZA3w5a1M3EBTBldlO+j/kU0ZX2yCdjAQ5yoGDXe2lw4y/N
KSt/AQb75vleqqbB1x903bmqBTjy3EbciykN6gu29oX8XIBtr+H8BpZUyNdl
zKgQWAStSIP/dPckg/tL1je8qYvw4zueDMYJUL1viPAmZxFi++76mx9LAIaw
SiOt4kU4kSnY2LISD0E2ljsDPyxCiHQev25kPEQf+2Q1/3MR8JyRrf/VxkF+
kZ8QlW8Jjg39M0iSjoVfJatk/+gl4HyaY+2JYkBIpG1EIHEJlGCV78neGDCN
zlGsTF+CFDES/9BYNEw46k7MvF4CMhs2zJHRsHyq9Lxh2xJ8NRDy/DMQBbvK
7TbkOZbhHyHLoSbyKaCqP5Z/Hy+DyxCVff0UGepx5fYmEcuwOTd8v2MqHFSv
B7n+eLYMVXtnMvkzwkH9r0RwbeYyEE8ndjJzhYO2oFXOs7pl+K/Cnk9sNRSM
H02NKm0uwyX0Ycz8RzD4asyaRDivQAxOlUFnPAAY4j5aM3qtAMHAo2+5IAAe
jTxxcA1YAY+4ov3MDgEQ5CXtbxK9AoBTbrlLfwSRxQ5pcq9XYPn8bBAL3yNI
4Vrq/z29Av4WEyL9pn5Q07d2+7jZKthJH39WEuoBc59YCi7cX4Vfv3y/5Yl5
gEgJ14ah0yooN40Qg2rdIThYMj48YBWiBbI+z264gbascddE5irkcmp223i4
wnBEk2bm6Cr8/jwTcivTGbjdu5Kq/q6CZoH4hr6mM1w0H5rqWFqFpNI3IdIr
TlCgSAthYFkD05t9lbaaTuA8fvzTHfE1SJW2Y6MzOgJOJVaZz2INKvFBEHPC
Hs5IZpJP2K3BRbbdwvte2IEN8fXPiy5rEPuO11CRzQ7a/rW4Pwxag6C+4svq
07YQn7j5tjNnDVoT6pkta23g6JL58YjxNRBdFne9/NYCDAccvLNm1wDY5Qub
FS0gstWH+n51DfodOxqb6u7BYlq8zRR+HZhQ3tULXeZQrUXNUTu8Dsq/7w5z
spuBVu4pIUbrdahifGbD6G0EQRHErsgH6zCF5/Mca7gLNU60EH63dbAVyutS
3nkXjqOGBdngdRD6T4d+NtcQOHt1Pltmr8P4OVVlybVboP5R3nOpcB2yP+fx
mOjcAv/s/dL+ZetwjNlXcan4Jiw4DCckNqzDw6b2p0ft9aGLzfG/L0PrEKLR
GBDJrgsc87oiBpPrwNLqlHzf7QZc6FboHptbh1aNpYGo8etQnrlDhYFhAx6N
d9q/oupAnFIU9ynBDXDdJdU+WqINBnav38cbbADboiF0Uy5B9I1nD8RNN4CH
kacd/qoDRdFN/I31BhgwOYaOcaqDEh49obhtwGYW259ei4twIK3NdCt2A5Zu
8hE/qZ4HvaBSYnjKBvBFvReJCDoHkbZxVGLOBjCY2npaU1Vg64yR/Mm3WPx0
2nMNcwSDHTOs5t82oK5l65FCyFngq+ysmevbAPbR8Zi/lxXhWkq5k/fwBpid
rtR6SFSAehuf37HzG3DrTCSp/5M8bGibRouub0Dee3rFyzw5kDl9Ue01Aw3m
cdxOwjGykMm0q6RlNw1E5sP9/vrIwK/J+Xt6RBp08ZTKHPM7Cdzt3/ePCNLA
pDh34m+INAS+SA6kS9GASycpMM1ECizkpG6e0KRBoqnoobkSCbhSpXXj7g0a
JJRHbUiwicNpsNOOMKSB1llf73NOokC49AqTIQ32JUj4fnQ9CPNf2lT3P6TB
IKFFt09cEPp05tAlbxqQ2+QYpb35ocDwpEJuBA0uqQrY0iJ44dnQNbkfz2lw
/NyEA5saN3hZOJ5kSaGBKtuCz4WDXHBvOlpKNocGR2iv3d33ccKVB6VHzIpp
kG4wpD1uzgHyy9/Eo8tp2DtSeo3hBwGEPJaE62poEKJ1t6/3MQsQtrkF5z7T
gJIQI87hzAhzAXL7hdpooF60euIe2ib1EvR4r3TToJdt+Ujb3g1SfYQLl/cA
DerYiYlhJsukfK64XYXjNJCQihb/cnieFBNXwfZzlgZ31pcbkzqmSF4CPTi2
NRrUn1roeKwySjJPX2NUYKDDkNXxn6Hwm6QlsW/bkkCH2XcJmpHfv5HkCxRo
sZx0MLtizLsQ0EwSlDZY/cRHh/6n3kVpuCoS/q3H4tJBOhzYvvNvLDyLNKeQ
NCt6hA7zljliXrGepJ6a99M6J+nw6XGJ6E1RXVLd+V/j/gp0iHozyzl5LJ6U
30wfea1CB7qPg4pG+xtStNaBwYFLdBAb8Pbk0mwgeXYq/9qlQ4eYloDzZN12
krn+3R5lAzq8Z93tEfyxh6T5y6fL1pQO/2Vu3HF+MESSM0ltT7Khw95ane/a
t8dJgmMfqa2OdBC5fO5Zm+AMCXd/sHndgw7/plV73/5aIM3OMnw6HECH3Phv
8m3cq6QeZ+E6/XA64I4spc2X00i16yofgmLo0PPFrUPKhAFe+pi+e5tEB94B
41vi/EwQzRTwdjSTDkocVke3CTgw29lYdK6MDn7ufUU9PhygGT360qGaDidM
ZQgcTJwgS2TJSWukw/0IhpJfA3sAJ3wxZauLDiRjE0edUR6YybZIlPpNh8WG
rJF4dj7oPhoca/gHy7fNd0Dn8n7Ik22OrFqmw0LblKTxXiGIejcRNrlJByHL
Sq+CLwfBg8QazIfbhLog/XOPDojAZXUNXxfeTfit9eGk+aAYyH6x8cwW3IQj
Y31T6LoECOiEu3ZJbMKTGemXSR2HYOY21V7m9CYUO9sp2s8dhaf2V4xn9DdB
vj3rI3OfNFS2W+5cNdqEba6q7PH3J2HgpH/VtuUmDK36n6BnyMDxpVLuPW6b
YDAdtveJnyxQ3fa1nIrfxN4pZn9l3M4A4dHoSfeeTfixetVKMA+B9Mhmv//g
JiQLEeJFkAroqxLJYRObUJhlXXq/TwVycBpjSWuboPK1MLWS5zyohr9KrOHb
AkEriwvFORfA75kHE/MtjO0/f8mVugx5yzGvOUy24E1FPCV1/DK06RXd4bHe
ghpPBZaITE0Q3DdYIeG+BfzoUc8p4StQnXzB9lLCFmip8xBiE7RhLYfze2Qv
Fj/4wLb9x3VweJeTs89gG3ZXdsccnjGAFJ64d3Em21B9cp9Q753bQHUIpvJY
b8Oh4bodYl9vw+GjVgt73LahwfPdvkevDaE/8QiJLXYb+iy4Pxz3uguaXoXf
Nzq24fAr1/djvCYQI3SLcUaMAe0prDHQWDUHu+G7J9teMKBn7TUhVLX/QJK0
5dKXtgOld0xJ9Cq7wasNL9foGEaUtWCYLe/pBxuqBzyL4xjRO5KygkKEH6g+
+eDTmsSI3DOqj8ik+kGP6NZjxixG9OV07xdcgx8waPk+cyxjRGuHhL+fYfMH
nVT/Ep3vjAhaTQKKYv1h6XzQNBeRCd1m4VC8nvsIFCOeGMUkMiELNEnGZQVC
1oXCsy9SmNALpdn8r28CYedWMzE7gwn9lcqvDK0LhEE7xvbyfCZEldv07ukP
hGDth6ivigkldBxq6OZ7DF17bwsL/2RCB3ZV/dANewx2iRIjxfzMSEZ+M/OA
WRD06Jz/WCHEjF59S62RfRAEKuzGSbWizKgVMueUvYOA2yvheucxZmTiMm4j
ERcE7+9wNC6fZUbC/bsdr7YGAUF4IUvJkBnxjOJ4t6SCIT33g0XrC2bkcbJa
rnIqGCJ/f1qOSGNGo0YpWerLweCx92vgtSxmpLr7XTJ1Oxhu+PZn9BQwI3/n
VLVX3CGA09/uH6tiRrllxGMDyiFgi1PRZ+plRvf5/hEnI0Lg9L1GNSUeFtRa
r+aRIxYKYknUH9t8LEjv/oXCPKlQ4OzoutcgwIK65z+5pMiHwpTSnwANMRb0
465el7l6KLzgxtXePMWCUoV42e/cDwXGRrUzD6+xIM9nLm/pxaHwRYRyuDiC
BWncPu1PkAoDrjyHn/VRLOjzdPpZEbkw0JPii+x+zoIa+rlrpZTDYPD0vUWG
FBZ08+Irzv1aYbCkuf3hejEL6guXi1W3DYP9rqeur39lQY0aXdMMeWFgRO9l
2fUNy6+r+efMqzDI8verFOlmQa/xdtOm5WEgRf5yQHOABf2xCBSJaAwDlG45
kTLLgrJOBnKfHQwDS0qStyonDi030h/u4AmHQu1z0re4ccjh++18Q/5wmPs+
MfwfHw45UQ3O5QuHg8egnHrcQRx6+Wq0XuB4OEQut3FNSeNQYKKZhdHFcCgT
Ys57cg3bX+rFYeIcDjucbTv7onHooNa7mIDP4dDssnU6PxaHiMcrFSZaw+Gp
+9Nk90QcStNIf6PSFg4Hfcus+DJwyIBt7vK37nBAYfQt3RIcKh3R+e0wEQ5+
aeRjHW041BB/4mE69oujnikYlfYNh6wPZcfrsZOBM+f1in03Dk3UMW4x7CZD
WkFX3a4BHCo65xUvx0uGj+UCNzVncMhTULBCUIwMW9TCwCYOPKJZMpxfUSbD
5zbSVCwnHm3G4WUYVcgQ2dl+1YIbj17SeOqZVMkg2LO0n0UAj16sJM2PXyKD
8ohSybljeIQKHXnkdMnAPPaVl+sEHr2v3N07o08G6oSx15AMHtU8JrikGJDB
cCZQzU8Rj8606ukPGJHBa536+8MlPPpiwWUyYU0GVfrd8xFaeKQTMFFwzZYM
HNtzeYbX8Ajm1plL7MjwgpnHmXYTj3xq9OevOZHh/e47bApWeKQtGvz6gBcZ
NsT/yZcF4dFDnFHUcDgZhmJpzg/C8Giu/xRjbgQZmvFspZKReGSwg+2y6RMy
xE1KnMh+jkcn50yCPkSTQbbI+FBsFh6NpbbfxyeQQUDQ/p5OHh69jmi3C0gk
A9MT78xdhXh0n/2d50oSGTofJAoFl+JRm/7xP3UpZLCX7SK61eNR4dp44kwm
GfSyh3VlP+NRuIZ+p2g2GUi88zFzLXh0ru7sZe0crL61nZzWHXhE5AhUeJJH
hiUrgSvi3/FI63dCQfpLMvzsPUoe6sGjTPD1KcgnQ/57NYLBIB7dcTIzzi4k
Q5Sk3kXeUTzifGvo/byIDG7J5oGd43j079crXu9iMqj5+jNcnsX2l0V2yLwm
w/G5JyT8Ih6dKA5cZyghA69JilfDCh7ZW3a/+4zx6Ln3a2e38Cg39JegQinW
v9IW+bUdBBSXuZ/6B+NSsR7nMhYCoj04cSisjAyJz8fePGAloJt3jRUk3pLh
EW55TnInAen8TeKowtjalenEJCcBtSXgEy+Uk0F7Ys9/2dwEZDZ5da0ZY6HW
45MHBAjo1TVH2YoKMuDOKh/qEyIgegPTAZFKMswUXL4XK0pAFkaeU4EYfxcw
yNQ5REA4q18ZAxhXR1gN7TpGQJLbyddk3pEha8tFiHKcgA5J8tK9MA63f3wn
WIaAnNeOZH/E2HEwJum8PAGlj9Rf3cDY4FpG77YCARkd7tspVUUGlfrXxGpl
Auo95Disj/HhUx913VQIKC08ptMDY86sLzGyFwioLmBq6DnGq9y/OubUsfzZ
dQIvMe5/PLW7SJOARhvvBJZh/HllTctaG8tXxytSiXGRJZ4sfoOApnoVd/x/
/VkPT+uQPgHNWVwRzcPY65IYIeU2AUnYi0Q9w9isSuaigREBaXh+1nLHWOOY
SiCvGXb+WwqmehjLvLha32lBQBeyb3cfw3jfzrsMT2wIKMp5oGQdq4/Bx5Z0
2Y6ARoy2Vv5f/8SMhxfekYC44mzzfDBuMwqtaniI9UdJul8O410H5QU63LH4
E6fv92Pne2Vw2Lvfm4C+OVZJ+mAckfZkYNof69c5PTEejKnGSirrjwmodVHf
LhPrH4fwZAYujIAW68K2DmN8eeg5M3ckAUU+1ZzMxvrdajLbdDwWixdqH36M
6YNN5MURpUSs/nvCzJOYni4Nq4dfSiGgwaaq9PMYN5tmXDHPISA73aQHA2/I
QBC9+tohn4DW8SUFBzFWG6Ht8S0moFRcR8AtTL+fzXS/J5Rj+ujOl3jzCtOT
GOPp3CoCmkY+jJ3YPFwYLY4vqyEgVcpm6iQ2L43mBMO2zwSkclb3FAM2T/X3
3g8zdxOQdW1aPiWXDIwSVqpcP7H+5964m4/Nq8oYd47QAAGxx3/g9sfmudbC
zlpxHNPnyngBLzbvNZbCc/arBHTASf7qSDLmr4e+XvOmEdAfivvSoxeYX054
lIZtE9DYbYOR/Zh/VFt1uWTjWVHOmkPRqXgyVFkHb/YRWVGknVovK+ZHG0dk
jSb4WdHDGfkI26dkUJgarF0WYkVh9+81NUWSodJGMZDzMCsaW5mfscT87u39
f2wXz7AiU62AuauBmJ8cS7S9rsSKuB5qv3d9hPnb34tfjRG2//pt7Xg/Mryx
TYvyVGdFzEVdSw2Yf77+7zpfyU1WxIASmT47k6HQ/p24gDsr0oi1NfIyI4Nd
0TXFUS9WVHOqsPK2CRlOTk9eKfRjRcYNnGfkMD8vt9jvphTCivKqmN//wPy+
9o5nq2EcK6Lwb1V1XSND12Vl++S3WH0tmkfqSWTYPFRXKbjAijp/6A9HcmPx
9259GVtmRYvisu4f92B+kjk/VLzOil6I7t+c2oX1X0iEHXawobRkqSUZVjJw
8QbcMeJkQ0rlQaeDN8NBgvkCY9pxNuT2wtDv4p9wTL/Nl4Xvs6H0qpQfl0rC
weq/7QBFezZUOEoQTioKh4ANuerrTmzo4CVJg/GX4VDJnSkZ5MmGVO8YVTzI
CAfRS947p8PZ0DONuDG1mHBYKznZVlbIhkSUTM13Yfd7ZkCijvoMxvtP75GS
wdYlbG/ZO7AjAdKdP8cywkBGRMjm4UN2VJdxzv9xchjYHuj08HRnx+7HqZ8/
47H3zt4zL4L92VFtxOp3nydh0MLAPJAaxY7we43JKV5hkNiXZN5ewo4aOilz
l/TC4Gwkxf7kAjvS9tsl6ooPA5/lo0GLjhyos1ZDQds0FFrEWv4TM9uJGNm0
aFH7Q0DgKE0pxXIXIihUh7LlBoHsU46mRoPdqCJw2c5E/TFwfxSofCrGiaa2
QKp/KQC4hL39RrI5kY981Em7J4/A6ZRWDllwD4pgT6dLavtDj/Q4GKTvQYlr
uGRjgh+k9s/J+/BzocyFwq7CDm+4oR2irBzDhb7NcQ0n13nCzqLJioM8e5Hi
hGh9eqE7HKmqemIQuRch+4zskAFXuPRG92flHm4UxXtuqXSPC+jb+ci/ieZG
DUkKmvcfOENTH+/sDnYedPgq9/oNVic4K+PO7xLBg1ZUgkWCMxyAS/FyNsLz
Ig3qiSo+uwfQzVJAyvHhRRmwP1K/yA7SqrsuSzMQ0VCQCJOajy1QRO3KOd2J
KFU+rUo32QYYI52cJD2J6Hr43nsXn9vAmTU3aXVvInp1OmpEIcIGcqgB+b7+
RJQR9Pf8EW8b8HuYkDITSkSaRl62R+7YgFxTYxA1kYi0NmYTig/YQKoNv35I
NRGZ7lIU/pRmDT+6DnJn1RARhz+nw84Ea+AAiY6PtUT00JrH/maUNfZ+P3l5
tZGIzjmU2674W8ON6otg8YWILpZ9VNcxswbWXY6HVPuJaO9v9YoQCWtAbq6j
RoNEpPbx2VWaoDW4DHulew4T0cr62ccPiNYwWh7MXzpGRGd2CFWbEqyhxih5
t8gsEaHmRT2LKStYasmgKs8TUSxuuvzfsBUck80LvbVIRJES1zNdf1pBPKGU
KWqViErKRZRiqFbQ5lhZW7hORG/ab/eLfbIC3O8P3s00IspPlhB498EKlNQa
FEc3iejZRbfBq+VW4FTSvLq9TUQh/UfPTBZbwf8Aypjk4A==
           "]]}, 
         "Charting`Private`Tag$32630#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.003]], 
          Line[CompressedData["
1:eJwV1Xk4VV0bBnBDSub5EFJCkjFDZbqXsRBJ5gohZJYpJRShVGhOAxJJMr+U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           "]]}, 
         "Charting`Private`Tag$32630#3"]}}, {}, {}}, {
     Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["r (fm)", FontSize -> 36, 
         GrayLevel[0]], 
        Style[
        "Density (\!\(\*SuperscriptBox[\(fm\), \(-3\)]\))", FontSize -> 36, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {All, All}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{Automatic, Automatic}, {
        Automatic, Automatic}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.003]]}, {
        Style[
        "1\!\(\*SubscriptBox[\(s\), \(1/2\)]\)(\!\(\*SuperscriptBox[\(2\), \
\(-\)]\))", FontSize -> 36], 
        Style[
        "1\!\(\*SubscriptBox[\(s\), \(1/2\)]\)(\!\(\*SuperscriptBox[\(1\), \
\(-\)]\))", FontSize -> 36], 
        Style[
        "0\!\(\*SubscriptBox[\(p\), \(1/2\)]\)(\!\(\*SuperscriptBox[\(1\), \
\(-\)]\))", FontSize -> 36]}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.9, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7173668574213743`*^9, {3.7173669323119593`*^9, 3.71736696790454*^9}, {
   3.717367010008604*^9, 3.717367033278623*^9}, 3.717395030652197*^9, 
   3.717395107598733*^9, 3.717395208786459*^9, 3.717395312024186*^9, 
   3.717417974588035*^9, 3.71741802029626*^9, 3.717447481677088*^9, {
   3.717453192372705*^9, 3.717453215448504*^9}, {3.717453266176292*^9, 
   3.717453273860601*^9}, {3.717596181644422*^9, 3.717596210109024*^9}, 
   3.717596850359269*^9, {3.7177087094920073`*^9, 3.717708729775608*^9}, 
   3.717708767519943*^9, {3.717708893450633*^9, 3.7177089086018*^9}, 
   3.7177089792769814`*^9, 3.717709153113283*^9, 3.7177092131893187`*^9, 
   3.717709271516464*^9, 3.71770930208766*^9, 3.717709355599968*^9, 
   3.7177672202663383`*^9, 3.7181002725644197`*^9, 3.71909646178496*^9, 
   3.719098948125133*^9, 3.719546364919825*^9, 3.719546442542653*^9, {
   3.719546701558077*^9, 
   3.719546773427966*^9}},ExpressionUUID->"715b48d7-ff6b-41d8-a8e1-\
a404d90a1e24"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CrossSectionCurve", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{"Parallelize", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"CrossSection", "[", 
           RowBox[{"#", ",", "2.28", ",", 
            RowBox[{"-", "87.4"}], ",", 
            RowBox[{"-", "27.165"}], ",", 
            RowBox[{"-", "3"}]}], "]"}]}], "}"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"0.35", ",", "0.45", ",", "0.0005"}], "]"}]}], "]"}], ",", 
     RowBox[{"Method", "->", "\"\<Spline\>\""}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.717713601229576*^9, 3.717713672326248*^9}, {
  3.71810024750333*^9, 3.718100258870358*^9}, {3.7190958162404947`*^9, 
  3.719095820879569*^9}},ExpressionUUID->"60491caf-6e0e-45ff-a44d-\
6f4f9b44847a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"CrossSectionCurve", "[", "EE", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"EE", ",", "0.35", ",", "0.45"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.003", "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Epsilon] (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \(n\*SuperscriptBox[\(-\), \
\(13\)]B\)]\) (\!\(\*SuperscriptBox[\(fm\), \(2\)]\))\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "36"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.717588419272966*^9, 3.7175884326030416`*^9}, {
   3.717709441341373*^9, 3.71770947454802*^9}, {3.7177095195720167`*^9, 
   3.7177095198748093`*^9}, {3.717713213163382*^9, 3.7177132397024517`*^9}, {
   3.717713305061162*^9, 3.717713312987294*^9}, {3.717713347804552*^9, 
   3.7177133755782623`*^9}, {3.717713690132745*^9, 3.7177137421183977`*^9}, {
   3.717713875515122*^9, 3.717714017807756*^9}, {3.7177151390280848`*^9, 
   3.7177151392580976`*^9}, 3.717735982775331*^9, {3.719546371668006*^9, 
   3.719546375474741*^9}, {3.719546864720783*^9, 3.719546867624242*^9}, 
   3.719546904822217*^9},ExpressionUUID->"3bd5786c-1878-44cb-a416-\
9e4a5a26a5b0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.003], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV1nc8lf8XAHCjoZRQNL5aKolIgyScIxIaVtk7K3vvzIyyZyizrEtGpERR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       "]]},
     Annotation[#, "Charting`Private`Tag$33912#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3500000020408163, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"\[Epsilon] (MeV)\"", FontSize -> 36, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(n\\*SuperscriptBox[\\(-\\), \
\\(13\\)]B\\)]\\) (\\!\\(\\*SuperscriptBox[\\(fm\\), \\(2\\)]\\))\"", 
      FontSize -> 36, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0.36, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.38, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.42, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.44, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.34, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.345, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.35, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.355, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.365, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.37, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.375, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.385, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.39, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.395, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.405, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.41, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.415, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.425, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.43, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.435, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.445, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.455, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.46, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1131.13671875, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.717588424383724*^9, 3.7175884492296257`*^9}, 
   3.71770947720321*^9, 3.717709526384943*^9, 3.717713225143487*^9, 
   3.717713270394586*^9, 3.7177133403683662`*^9, 3.7177133724510107`*^9, 
   3.7177134977651377`*^9, 3.7177138340804*^9, {3.7177139932969*^9, 
   3.717714018303112*^9}, 3.717715259101672*^9, 3.717735983443624*^9, 
   3.717767364419137*^9, 3.718100272778213*^9, 3.7181005298765373`*^9, 
   3.719095829803217*^9, 3.719096101753522*^9, 3.7190964751995163`*^9, 
   3.719096781773787*^9, 3.719099212401421*^9, 3.719546376086396*^9, 
   3.7195471848254843`*^9},ExpressionUUID->"7726da29-eb00-4dc1-867f-\
19d30aa04cf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"L", "=", "2"}], "}"}], ",", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"L", 
          RowBox[{"(", 
           RowBox[{"L", "+", "1"}], ")"}]}], 
         RowBox[{"2", "\[Mu]", " ", 
          SuperscriptBox["r", "2"]}]], "+", 
        RowBox[{"Vncore", "[", 
         RowBox[{"r", ",", "2.28", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "87.4"}], ",", 
            RowBox[{"-", "27.165"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2.5", ",", "2"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<r (fm)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "24"}], ",", "Black"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<V(r) (MeV)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "24"}], ",", "Black"}], "]"}]}], 
       "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7181007148891897`*^9, 3.718100749567355*^9}, {
  3.718100801879307*^9, 3.7181008909770517`*^9}, {3.7181014270003147`*^9, 
  3.718101427278687*^9}, {3.7190964995399942`*^9, 
  3.719096509427351*^9}},ExpressionUUID->"2e1cd8ac-1d49-4f4f-a721-\
bcee41d4724c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwV13k8VF8bAPBBWQdzZ4YK2caewkyKUudJSlnSooUUFSWVys9adiokVLZE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       "]]},
     Annotation[#, "Charting`Private`Tag$9381#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"r (fm)\"", FontSize -> 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"V(r) (MeV)\"", FontSize -> 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {20., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-24., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-22., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {14., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {16., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {18., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {22., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {24., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {26., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {28., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {30., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1140.4609375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10}, {-19.778220098150513`, 19.81158124533347}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.718100797006371*^9, 3.718100813350337*^9}, {
   3.718100869543579*^9, 3.718100892434661*^9}, 3.718101835734468*^9, 
   3.719099212486497*^9},ExpressionUUID->"f1a40640-472c-4f2e-b1ab-\
7c3c7144b50f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Pauli Blocking", "Chapter",
 CellChangeTimes->{{3.71775671309932*^9, 
  3.7177567273243*^9}},ExpressionUUID->"59abc950-791d-49c7-825e-d61486be3f0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0", 
              RowBox[{"(", 
               RowBox[{"0", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
    "-", "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717757309394342*^9, 3.7177573123289623`*^9}, {
   3.717766366300775*^9, 3.717766391369335*^9}, 3.717766487346003*^9, {
   3.718076332112421*^9, 3.718076345970519*^9}, {3.718076386384583*^9, 
   3.718076389054904*^9}, 3.718076571876289*^9, 3.718077631363288*^9, {
   3.719098262498667*^9, 
   3.719098315043653*^9}},ExpressionUUID->"69e523ad-33ad-4461-823f-\
33779941b50a"],

Cell[BoxData[
 RowBox[{"-", "39.264009719977366`"}]], "Output",
 CellChangeTimes->{
  3.71776649155515*^9, 3.7177673681815166`*^9, 3.718076389703899*^9, 
   3.718076507923461*^9, 3.718076576023262*^9, 3.718077635563566*^9, 
   3.7181005413619137`*^9, {3.7190982780930157`*^9, 3.719098323129814*^9}, 
   3.719099215768682*^9},ExpressionUUID->"87426c5c-a7fa-4bec-bb19-\
55faa2eb9f4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0", 
              RowBox[{"(", 
               RowBox[{"0", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "5"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
    "-", "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717757360283492*^9, 3.717757365042263*^9}, {
   3.7177663750992537`*^9, 3.717766395593299*^9}, 3.717766489724201*^9, {
   3.7180764175706244`*^9, 3.718076425728902*^9}, 3.7180765750498667`*^9, 
   3.718077634937723*^9, {3.719098298181534*^9, 
   3.719098318115654*^9}},ExpressionUUID->"da9dab70-b069-4238-affb-\
971094b796c0"],

Cell[BoxData[
 RowBox[{"-", "35.2858050697962`"}]], "Output",
 CellChangeTimes->{
  3.717766496812531*^9, 3.717767373860155*^9, 3.718076581230444*^9, 
   3.718077640773225*^9, 3.718100546420855*^9, {3.719098310611429*^9, 
   3.719098327683516*^9}, 
   3.719099220330847*^9},ExpressionUUID->"1111c5ad-5c74-4f51-a97b-\
8c65412ab03f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717765135506763*^9, 3.7177651358576393`*^9}, 
   3.717765272997037*^9, 3.717766170450492*^9, {3.717933387489608*^9, 
   3.7179333885764437`*^9}, {3.717933429399839*^9, 3.717933430245751*^9}, {
   3.718077677399531*^9, 3.718077679167625*^9}, {3.718077712356925*^9, 
   3.718077712715309*^9}, {3.7180777482058563`*^9, 3.718077749085122*^9}, {
   3.71909832766667*^9, 
   3.719098372134097*^9}},ExpressionUUID->"cc4e038b-cf01-49f9-8e11-\
4efa0bb1bcfa"],

Cell[BoxData[
 RowBox[{"-", "9.811054699763645`"}]], "Output",
 CellChangeTimes->{3.718077724005422*^9, 3.7180777585593767`*^9, 
  3.718100555455451*^9, 3.7190983605782013`*^9, 
  3.7190992282228613`*^9},ExpressionUUID->"89814c51-1e22-462b-bf0e-\
962094ed6e50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "1.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717764992322606*^9, 3.71776504503827*^9}, 
   3.717765264151984*^9, 3.717766162892376*^9, {3.717766303860898*^9, 
   3.7177663193660583`*^9}, {3.7180776497235403`*^9, 3.718077661477771*^9}, {
   3.719098350616764*^9, 
   3.719098375461698*^9}},ExpressionUUID->"144d235e-c70d-4d4c-929c-\
e29e09622b47"],

Cell[BoxData[
 RowBox[{"-", "11.049750637872535`"}]], "Output",
 CellChangeTimes->{3.717765148389988*^9, 3.71776527416639*^9, 
  3.717766172592594*^9, 3.717767383311849*^9, 3.718077675642395*^9, 
  3.718100565337214*^9, 3.719098392710629*^9, 
  3.719099239493093*^9},ExpressionUUID->"48f84a18-e665-4ccf-978d-\
9bd564f617c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "1.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717765135506763*^9, 3.7177651358576393`*^9}, 
   3.717765272997037*^9, 3.717766170450492*^9, {3.717933387489608*^9, 
   3.7179333885764437`*^9}, {3.717933429399839*^9, 3.717933430245751*^9}, {
   3.718077677399531*^9, 3.718077679167625*^9}, {3.718077754445478*^9, 
   3.718077755180814*^9}, {3.7190983849892673`*^9, 3.7190983860292788`*^9}, 
   3.719098447971456*^9},ExpressionUUID->"7a9ffb23-cdd0-4ef3-926e-\
eee7ef7f4c96"],

Cell[BoxData[
 RowBox[{"-", "13.628951941555101`"}]], "Output",
 CellChangeTimes->{
  3.717765251626669*^9, 3.717765285078848*^9, 3.717766231132304*^9, 
   3.7177673942395897`*^9, {3.717933424616249*^9, 3.717933441866184*^9}, 
   3.718077689358811*^9, 3.718077772017008*^9, 3.71810057447626*^9, 
   3.71909840266436*^9, 3.7190984569450493`*^9, 
   3.7190992477946987`*^9},ExpressionUUID->"fadc0f4f-ff09-4040-be5f-\
66f4074a2d84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "1.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717765144034569*^9, 3.717765152707799*^9}, 
   3.717765280948145*^9, 3.717766177940022*^9, {3.718076771239159*^9, 
   3.718076799378686*^9}, {3.718076847732211*^9, 3.718076900484974*^9}, {
   3.718077605290434*^9, 3.71807760603261*^9}, {3.718077686751816*^9, 
   3.718077693090288*^9}, {3.71909838995012*^9, 3.719098396374257*^9}, 
   3.7190984522822113`*^9},ExpressionUUID->"6ad329d6-28d7-49dc-8219-\
962770e12996"],

Cell[BoxData[
 RowBox[{"-", "17.72359289962469`"}]], "Output",
 CellChangeTimes->{
  3.7177652605290623`*^9, 3.717765295574666*^9, 3.717766187323852*^9, 
   3.7177674030311813`*^9, 3.7180768107110863`*^9, {3.7180768669703827`*^9, 
   3.718076881318186*^9}, 3.7180769113555593`*^9, 3.718077614870061*^9, 
   3.718077703395039*^9, 3.7180777813728933`*^9, 3.718100583700618*^9, 
   3.719098410425418*^9, 3.719098466119458*^9, 
   3.719099257113502*^9},ExpressionUUID->"21e21024-a7da-4668-b8b1-\
2e30a1936815"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "0.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.717765289554866*^9, {3.717765603524024*^9, 3.7177656042918177`*^9}, 
   3.7177661818660994`*^9, {3.71807778959102*^9, 3.7180778055044127`*^9}, {
   3.719098400406445*^9, 3.7190984082454853`*^9}, 
   3.719098455890771*^9},ExpressionUUID->"f768dc67-2b34-48dc-977a-\
bb2ba4d05bea"],

Cell[BoxData[
 RowBox[{"-", "4.918619098396675`"}]], "Output",
 CellChangeTimes->{
  3.7177653050532303`*^9, 3.717765612812561*^9, 3.71776619967922*^9, 
   3.717767415630137*^9, {3.71807780234814*^9, 3.71807782138339*^9}, 
   3.718100593309868*^9, 3.719098419391123*^9, 3.7190984745173388`*^9, 
   3.719099265914939*^9},ExpressionUUID->"b68f0278-68f8-4918-b3d1-\
577d7d5c8789"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1", 
              RowBox[{"(", 
               RowBox[{"1", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "0.5", ",", "1"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717765188745081*^9, 3.717765192023736*^9}, 
   3.717765296277728*^9, {3.7177656065469627`*^9, 3.717765606761313*^9}, 
   3.717766185786512*^9, {3.718077772869924*^9, 3.7180777745579767`*^9}, {
   3.718077814833858*^9, 3.7180778208245697`*^9}, {3.719098412413638*^9, 
   3.7190984179096003`*^9}, 
   3.719098465721573*^9},ExpressionUUID->"38515fbb-14a0-4869-8405-\
e0abf6eb35d9"],

Cell[BoxData[
 RowBox[{"-", "7.0790182231197605`"}]], "Output",
 CellChangeTimes->{3.717765313602192*^9, 3.717765619893496*^9, 
  3.717766208965876*^9, 3.7177674250868397`*^9, 3.7180777939424067`*^9, 
  3.71807783315734*^9, 3.718100604986454*^9, 3.719098428487832*^9, 
  3.719098484904372*^9, 
  3.719099275982102*^9},ExpressionUUID->"e6c4d4bb-e992-4bb2-b90a-\
3437b59557f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "1.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
  3.717834608860919*^9, 3.717834609588541*^9}, {3.718100553065597*^9, 
  3.718100568675888*^9}, {3.719098490555023*^9, 
  3.719098522423623*^9}},ExpressionUUID->"57a6be40-5d2a-464d-9b4a-\
944b3332593a"],

Cell[BoxData["0.00030875410823227867`"], "Output",
 CellChangeTimes->{3.717834610603766*^9, 3.717834642132928*^9, 
  3.71810067365659*^9, 3.719098536222562*^9, 
  3.719099289269474*^9},ExpressionUUID->"2a218395-fc47-4f39-bdb4-\
235bae5eb639"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "1.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834636627289*^9}, {3.71810055578512*^9, 
   3.71810057493998*^9}, 3.71909849343487*^9, {3.719098527111861*^9, 
   3.719098534471051*^9}},ExpressionUUID->"2a951392-9eb8-4353-9681-\
a6f59c2b3380"],

Cell[BoxData["0.0003390991572587154`"], "Output",
 CellChangeTimes->{3.717834656667878*^9, 3.718100687471925*^9, 
  3.719098551137841*^9, 
  3.719099302743163*^9},ExpressionUUID->"f3037dd8-4f71-4bd7-9f68-\
88aa2f064587"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "1.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.7178346410765467`*^9, 
   3.717834641315177*^9}, {3.718100577331533*^9, 3.718100586416312*^9}, 
   3.71909849754708*^9, {3.7190985379911757`*^9, 
   3.719098543391219*^9}},ExpressionUUID->"5a0486bf-8530-4a7a-b21a-\
9800373f6120"],

Cell[BoxData["0.00029297155845142697`"], "Output",
 CellChangeTimes->{3.717834673673729*^9, 3.718100703529758*^9, 
  3.7190985669297657`*^9, 
  3.719099319294244*^9},ExpressionUUID->"6708de71-0bc4-4f04-8959-\
a6a5aac7d0eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "1.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.71783464462881*^9, 
   3.717834645251512*^9}, {3.717834701214068*^9, 3.717834720396975*^9}, 
   3.718100589161079*^9, {3.718100625916885*^9, 3.718100631059373*^9}, 
   3.719098501810937*^9, {3.719098551503912*^9, 
   3.719098558863328*^9}},ExpressionUUID->"4c92a0c8-f990-4f97-a944-\
9da628291774"],

Cell[BoxData["0.00034296959404400695`"], "Output",
 CellChangeTimes->{{3.7178346868099737`*^9, 3.717834735688344*^9}, 
   3.7181007187078457`*^9, 3.719098579018114*^9, 
   3.719099332441084*^9},ExpressionUUID->"33b317b2-d1b3-43b6-aca9-\
577ca932e0b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.717834776118207*^9, 
   3.717834778732994*^9}, 3.718100591457243*^9, {3.718100633171681*^9, 
   3.718100634795374*^9}, 3.7190985057871017`*^9, {3.719098564824522*^9, 
   3.719098566735552*^9}},ExpressionUUID->"e79af3d3-ef68-4033-8ecc-\
b4b3c419d3ae"],

Cell[BoxData["0.00043663202040988836`"], "Output",
 CellChangeTimes->{3.717834792035063*^9, 3.7181007301543827`*^9, 
  3.7190985907000923`*^9, 
  3.719099343780548*^9},ExpressionUUID->"bfbb8e7a-6c6d-4825-b3ba-\
23aae5a5556b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "2.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.717834789428357*^9, 
   3.717834799478001*^9}, 3.71810059462463*^9, 3.7181006379794407`*^9, {
   3.7190985795947037`*^9, 
   3.7190985929768333`*^9}},ExpressionUUID->"056c3727-2339-4dbb-b8d6-\
4ddb487ada6a"],

Cell[BoxData["0.0003483144440679098`"], "Output",
 CellChangeTimes->{3.7178348139054193`*^9, 3.718100747601173*^9, 
  3.719098609202342*^9, 
  3.719099356242584*^9},ExpressionUUID->"7c0de661-3e2b-4df2-b40d-\
75c947055e7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.7178348044948*^9, 
   3.7178348078854513`*^9}, 3.718100597336405*^9, 3.718100640410921*^9, {
   3.7190985823473186`*^9, 
   3.719098600344695*^9}},ExpressionUUID->"2b74e299-f01d-4b63-a433-\
6ed4adc9c5d5"],

Cell[BoxData["0.00031960594708380086`"], "Output",
 CellChangeTimes->{3.717834829580432*^9, 3.7181007623872137`*^9, 
  3.719098623351288*^9, 
  3.719099370414095*^9},ExpressionUUID->"ee8fcb2a-74c8-494d-92d2-\
fa6293a9cc8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"NDEigenvalues", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{"2", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "27.165"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"4", ",", "2.5", ",", "2"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}], ",", 
            RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
             SuperscriptBox["10", 
              RowBox[{"-", "5"}]]}]}], "}"}]}]}], "}"}]}]}], "]"}], "-", 
    "VShift"}], ")"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717834519177288*^9, 3.717834569528282*^9}, {
   3.717834608860919*^9, 3.717834609588541*^9}, {3.717834811382681*^9, 
   3.717834813525313*^9}, {3.717834897466805*^9, 3.717834911417427*^9}, 
   3.7181006011923943`*^9, 3.718100642995339*^9, {3.719098585379839*^9, 
   3.719098606528586*^9}},ExpressionUUID->"3d92435a-6b9f-430c-b00a-\
358d78480604"],

Cell[BoxData[
 RowBox[{"-", "2.836590173845252`"}]], "Output",
 CellChangeTimes->{
  3.71783483882055*^9, {3.717834907402503*^9, 3.717834920810195*^9}, 
   3.718100773205826*^9, 3.719098631660718*^9, 
   3.719099378849882*^9},ExpressionUUID->"18b14c2d-cd66-48f3-83f7-\
746995460418"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Supersymmetry Transformations", "Chapter",
 CellChangeTimes->{{3.718100296566072*^9, 
  3.7181003100832577`*^9}},ExpressionUUID->"f1599639-0e9e-4aec-bd40-\
10cdf894d0bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WF4SupTranType1", "=", 
   RowBox[{
    RowBox[{"NDEigensystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0", 
              RowBox[{"(", 
               RowBox[{"0", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", 
                  RowBox[{"-", "3"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.718101070451384*^9, 3.718101146063182*^9}, {
  3.7190993168924007`*^9, 
  3.719099325403017*^9}},ExpressionUUID->"82b92d9e-fc9b-4c50-8479-\
b33389f60a88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WF4SupTranType2", "=", 
   RowBox[{
    RowBox[{"NDEigensystem", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", "\[Mu]"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Xi]", "]"}], "4"]}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Xi]", ",", "2"}], "}"}]}], "]"}]}], "+", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Xi]", "]"}], "3"], 
             RowBox[{"Sin", "[", "\[Xi]", "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"f", "[", "\[Xi]", "]"}], ",", "\[Xi]"}], "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0", 
              RowBox[{"(", 
               RowBox[{"0", "+", "1"}], ")"}]}], 
             RowBox[{"2", "\[Mu]", " ", 
              SuperscriptBox[
               RowBox[{"Tan", "[", "\[Xi]", "]"}], "2"]}]], "+", " ", 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"Vncore", "[", 
               RowBox[{
                RowBox[{"Tan", "[", "\[Xi]", "]"}], ",", "2.28", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "87.4"}], ",", 
                  RowBox[{"-", "13.65"}], ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "0.5", ",", "0"}], "}"}]}], "]"}], "+", 
              "VShift"}], ")"}]}], ")"}], 
          RowBox[{"f", "[", "\[Xi]", "]"}]}]}], ",", 
        RowBox[{"DirichletCondition", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "\[Xi]", "]"}], "\[Equal]", "0"}], ",", "True"}],
          "]"}]}], "}"}], ",", 
      RowBox[{"f", "[", "\[Xi]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Xi]", ",", "0", ",", 
        FractionBox["\[Pi]", "2"]}], "}"}], ",", "2", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<FiniteElement\>\"", ",", 
            RowBox[{"{", 
             RowBox[{"\"\<MeshOptions\>\"", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{"\"\<MaxCellMeasure\>\"", "\[Rule]", "0.0001"}], 
               "}"}]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"\"\<Eigensystem\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<Arnoldi\>\"", ",", 
            RowBox[{"\"\<MaxIterations\>\"", "\[Rule]", 
             RowBox[{"5", "*", 
              SuperscriptBox["10", "4"]}]}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{"\"\<Tolerance\>\"", "\[Rule]", 
              SuperscriptBox["10", 
               RowBox[{"-", "9"}]]}]}], "*)"}], "}"}]}]}], "}"}]}]}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1", ",", "0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.71810115761661*^9, 3.718101160279104*^9}, {
  3.719099330295532*^9, 
  3.7190993372341003`*^9}},ExpressionUUID->"884eb245-89c1-477c-80d6-\
4953919962ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DWF4SupTranType1", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF4SupTranType1", "[", 
      RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", "r"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DWF4SupTranType2", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"WF4SupTranType2", "[", 
      RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", "r"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7181011857423363`*^9, 
  3.718101242524007*^9}},ExpressionUUID->"4a4c8b8f-e013-4be7-afa3-\
8dbb88c9a33d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"WF4SupTranType1", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", 
       RowBox[{"WF4SupTranType2", "[", 
        RowBox[{"ArcTan", "[", "r", "]"}], "]"}], ",", "DWF4SupTranType1", 
       ",", "DWF4SupTranType2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "10"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "24"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[CapitalPsi](r) and \[CapitalPsi]'(r)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "24"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.718101246551097*^9, 3.7181012751635427`*^9}, {
   3.7181013597624903`*^9, 3.718101409704451*^9}, 3.7181014400855513`*^9, {
   3.718101524935831*^9, 
   3.718101567583252*^9}},ExpressionUUID->"adda2e42-7acf-4b5d-a816-\
64146c8bab16"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnc8lu8Xx4Vke+ztWYrMyCjFuWwZySxCqFA2WaGESCgjs4yErGgoMysl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       "]]},
     Annotation[#, "Charting`Private`Tag$12686#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3c81f8Xx42M7L3Hva4oKyIp1TlISRp2ZpEQMsoMJcpeSVYhlV1UKFFC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       "]]},
     Annotation[#, "Charting`Private`Tag$12686#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk0VW8Xxy9KmTLP072uEFKkVNSzTSUpERWhSKGkhFJUQkTJEEKmMmRI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       "]]},
     Annotation[#, "Charting`Private`Tag$12686#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k8Ve8Txy/KV1T2fb0uElJZWukZIkK2LJFUlpAIpRRJSMkuZSuUJVpQ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       "]]},
     Annotation[#, "Charting`Private`Tag$12686#4"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"r (fm)\"", FontSize -> 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox["\"\[CapitalPsi](r) and \[CapitalPsi]'(r)\"", FontSize -> 24, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {10.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {11.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {12., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1190.33984375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.718101369588191*^9, 3.718101410282818*^9}, 
   3.7181014411766167`*^9, {3.718101552119275*^9, 3.718101568363014*^9}, 
   3.719099572286654*^9},ExpressionUUID->"c1c48d4b-7bc0-4996-b43e-\
1f5a91701fb3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 765},
WindowMargins->{{10, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 297, 7, 30, "Input",ExpressionUUID->"72a47795-3d73-42dd-bf2b-6178d132a43f"],
Cell[CellGroupData[{
Cell[880, 31, 152, 3, 69, "Chapter",ExpressionUUID->"c77ef5b3-4602-4d10-a1a8-c06905ec4321"],
Cell[1035, 36, 1555, 31, 48, "Input",ExpressionUUID->"88040ce3-4b3c-485e-b0f1-9c5029771581"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2627, 72, 197, 3, 69, "Chapter",ExpressionUUID->"e98438e5-fce6-43a8-a1f6-7907fc622fb6"],
Cell[2827, 77, 1763, 48, 47, "Input",ExpressionUUID->"bf126438-215f-4649-b938-881c37c123ca"],
Cell[4593, 127, 1430, 45, 35, "Input",ExpressionUUID->"4a015c97-db3c-4f52-9685-e097f5ae317b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6060, 177, 235, 6, 68, "Chapter",ExpressionUUID->"280f9a2c-963b-4691-a26d-8b81f6fb5f30"],
Cell[6298, 185, 5839, 122, 178, "Input",ExpressionUUID->"7bdc2c81-3d4d-4516-aef1-762c6a53402f"],
Cell[12140, 309, 5007, 120, 203, "Input",ExpressionUUID->"62f9fd9e-aa12-450e-8270-4d1b5af3041a"],
Cell[17150, 431, 1826, 50, 100, "Input",ExpressionUUID->"ee8972d7-4403-4d00-9f30-3d42b8d08a4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19013, 486, 235, 6, 68, "Chapter",ExpressionUUID->"84ea852a-64ab-4b48-85af-1f6daf711eee"],
Cell[19251, 494, 4372, 102, 178, "Input",ExpressionUUID->"5944719b-bfac-45b4-9e54-ed312529fc3f"],
Cell[23626, 598, 4430, 112, 203, "Input",ExpressionUUID->"e29e7be6-b30c-44e8-a5e6-0efe1e87479b"],
Cell[28059, 712, 1565, 47, 100, "Input",ExpressionUUID->"0b0df1bc-71fb-4a55-a01d-c68f156173a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29661, 764, 336, 7, 68, "Chapter",ExpressionUUID->"d5959d43-0c3f-484f-9435-ecaa1b5465b2"],
Cell[30000, 773, 4739, 106, 178, "Input",ExpressionUUID->"440c2139-19d8-4b95-8a00-b38d4e0a1b4f"],
Cell[34742, 881, 4333, 109, 203, "Input",ExpressionUUID->"5a8e56d1-b70d-4422-8513-5175e20367c5"],
Cell[39078, 992, 1027, 28, 39, "Input",ExpressionUUID->"62ae356d-8415-45d3-b737-b44583031a93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40142, 1025, 246, 6, 68, "Chapter",ExpressionUUID->"ea76540e-70dc-4b2f-839f-df3b90e94083"],
Cell[40391, 1033, 121, 1, 30, "Input",ExpressionUUID->"27172f95-2c47-4cec-9958-86cf9399df4c"],
Cell[CellGroupData[{
Cell[40537, 1038, 240, 4, 67, "Section",ExpressionUUID->"5d52b32e-d39a-44be-84b6-fb0fb21db652"],
Cell[40780, 1044, 3270, 92, 150, "Input",ExpressionUUID->"335aceff-bfc1-427c-8275-ad3735b1527b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44087, 1141, 222, 4, 67, "Section",ExpressionUUID->"b557d982-c41b-414f-bb63-05247fdb045f"],
Cell[44312, 1147, 13414, 307, 419, "Input",ExpressionUUID->"e24446fb-e3a0-4236-9f3f-cae624ccb3ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57763, 1459, 217, 4, 67, "Section",ExpressionUUID->"2190432a-cd7d-4841-8d1e-5ff4afb1229e"],
Cell[57983, 1465, 1233, 34, 30, "Input",ExpressionUUID->"fe05ae9c-689d-47b4-aa6a-93216ecd0a73"],
Cell[59219, 1501, 1499, 32, 30, "Input",ExpressionUUID->"e05c2c00-6d98-4f29-b88e-aa3e85e98599"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60767, 1539, 215, 4, 69, "Chapter",ExpressionUUID->"d32a1849-9a1f-480f-9305-220335f60c4d"],
Cell[60985, 1545, 8386, 228, 462, "Input",ExpressionUUID->"560cfe74-43de-48cd-8452-f38f759c0d87"]
}, Closed]],
Cell[CellGroupData[{
Cell[69408, 1778, 166, 3, 58, "Chapter",ExpressionUUID->"70f85d57-f205-4cfb-9b02-f68a23a14431"],
Cell[69577, 1783, 10942, 298, 533, "Input",ExpressionUUID->"fcbe1596-86f9-453c-ad08-1408f93ee919"]
}, Closed]],
Cell[CellGroupData[{
Cell[80556, 2086, 219, 4, 58, "Chapter",ExpressionUUID->"13aeeeb6-bb5e-4421-ae9e-b61ada27ae67"],
Cell[80778, 2092, 18106, 459, 747, "Input",ExpressionUUID->"a97c6a02-13ee-46d6-82ab-5f16c5bbb3b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[98921, 2556, 167, 3, 58, "Chapter",ExpressionUUID->"83cfb648-6c27-4136-bd70-0ae91d07121d"],
Cell[99091, 2561, 15372, 376, 760, "Input",ExpressionUUID->"b6012e9e-cf06-45bc-a217-3345570d89cb"],
Cell[114466, 2939, 1611, 50, 57, "Input",ExpressionUUID->"558ff307-4b14-4ef0-9c4b-4756fbe27a2d"]
}, Closed]],
Cell[CellGroupData[{
Cell[116114, 2994, 162, 3, 58, "Chapter",ExpressionUUID->"7f9bc880-312c-44c0-9d44-4c56980a13dd"],
Cell[CellGroupData[{
Cell[116301, 3001, 515, 11, 30, "Input",ExpressionUUID->"c652b7e9-760d-4a47-9716-92a3bc742443"],
Cell[116819, 3014, 355, 6, 34, "Output",ExpressionUUID->"471a7a5e-6a92-479c-8d43-133bca784d28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117211, 3025, 489, 11, 30, "Input",ExpressionUUID->"73781faa-5f2e-4c43-9fe4-e7a9778b8624"],
Cell[117703, 3038, 351, 6, 34, "Output",ExpressionUUID->"76192938-7f13-41bc-8bf2-be1e6f4cb3cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118091, 3049, 522, 11, 30, "Input",ExpressionUUID->"201c8b59-ed9e-4e6b-ab5b-b9911a3b2e9f"],
Cell[118616, 3062, 353, 6, 34, "Output",ExpressionUUID->"637d1f12-797a-4fdb-987b-122acceb2df7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119006, 3073, 467, 10, 30, "Input",ExpressionUUID->"40ef3fd3-7664-477b-9d4d-b17e5984bba4"],
Cell[119476, 3085, 399, 5, 34, "Output",ExpressionUUID->"3404d3fa-b8e3-4055-a637-fe575f294ced"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119912, 3095, 403, 10, 30, "Input",ExpressionUUID->"29de3288-3f76-4e9d-96d8-912525435a6d"],
Cell[120318, 3107, 262, 4, 34, "Output",ExpressionUUID->"a13add3a-96e6-4e5d-be6b-204af08e2537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120617, 3116, 397, 10, 30, "Input",ExpressionUUID->"d6029436-60d9-46bb-ac11-537f6430d6ba"],
Cell[121017, 3128, 287, 5, 34, "Output",ExpressionUUID->"0da22316-4c10-47e7-8d66-630305296201"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121341, 3138, 303, 8, 30, "Input",ExpressionUUID->"37c57265-3e09-4432-b2a8-81bc8ae498ab"],
Cell[121647, 3148, 148, 3, 34, "Output",ExpressionUUID->"fa705d83-0e11-4199-b16a-d7a202635025"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121832, 3156, 396, 10, 30, "Input",ExpressionUUID->"cab83067-3725-406c-8d3b-5f0af3bfbd5f"],
Cell[122231, 3168, 263, 4, 34, "Output",ExpressionUUID->"d137290d-1416-45d4-804b-44b34691d73d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122543, 3178, 152, 3, 69, "Chapter",ExpressionUUID->"618502c1-f4d5-4ae7-ac76-f8f6cb291102"],
Cell[122698, 3183, 1975, 51, 136, "Input",ExpressionUUID->"15fd0366-6e06-4023-80b0-0c297fc0a56e"],
Cell[124676, 3236, 1308, 39, 141, "Input",ExpressionUUID->"0a17ef34-67db-47b5-af19-491a81761193"],
Cell[CellGroupData[{
Cell[126009, 3279, 3794, 83, 119, "Input",ExpressionUUID->"6e2332da-8626-4a0d-9a50-f32f04e5d275"],
Cell[129806, 3364, 83281, 1517, 841, "Output",ExpressionUUID->"715b48d7-ff6b-41d8-a8e1-a404d90a1e24"]
}, Open  ]],
Cell[213102, 4884, 858, 21, 30, "Input",ExpressionUUID->"60491caf-6e0e-45ff-a44d-6f4f9b44847a"],
Cell[CellGroupData[{
Cell[213985, 4909, 1960, 43, 56, "Input",ExpressionUUID->"3bd5786c-1878-44cb-a416-9e4a5a26a5b0"],
Cell[215948, 4954, 19334, 380, 728, "Output",ExpressionUUID->"7726da29-eb00-4dc1-867f-19d30aa04cf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235319, 5339, 2004, 53, 101, "Input",ExpressionUUID->"2e1cd8ac-1d49-4f4f-a721-bcee41d4724c"],
Cell[237326, 5394, 18192, 368, 739, "Output",ExpressionUUID->"f1a40640-472c-4f2e-b1ab-7c3c7144b50f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255567, 5768, 154, 2, 69, "Chapter",ExpressionUUID->"59abc950-791d-49c7-825e-d61486be3f0e"],
Cell[CellGroupData[{
Cell[255746, 5774, 3622, 94, 155, "Input",ExpressionUUID->"69e523ad-33ad-4461-823f-33779941b50a"],
Cell[259371, 5870, 382, 7, 34, "Output",ExpressionUUID->"87426c5c-a7fa-4bec-bb19-55faa2eb9f4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259790, 5882, 3571, 93, 155, "Input",ExpressionUUID->"da9dab70-b069-4238-affb-971094b796c0"],
Cell[263364, 5977, 331, 7, 34, "Output",ExpressionUUID->"1111c5ad-5c74-4f51-a97b-8c65412ab03f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263732, 5989, 3634, 93, 155, "Input",ExpressionUUID->"cc4e038b-cf01-49f9-8e11-4efa0bb1bcfa"],
Cell[267369, 6084, 261, 5, 34, "Output",ExpressionUUID->"89814c51-1e22-462b-bf0e-962094ed6e50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267667, 6094, 3486, 91, 155, "Input",ExpressionUUID->"144d235e-c70d-4d4c-929c-e29e09622b47"],
Cell[271156, 6187, 324, 6, 34, "Output",ExpressionUUID->"48f84a18-e665-4ccf-978d-9bd564f617c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271517, 6198, 3609, 92, 155, "Input",ExpressionUUID->"7a9ffb23-cdd0-4ef3-926e-eee7ef7f4c96"],
Cell[275129, 6292, 429, 8, 34, "Output",ExpressionUUID->"fadc0f4f-ff09-4040-be5f-66f4074a2d84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275595, 6305, 3601, 92, 155, "Input",ExpressionUUID->"6ad329d6-28d7-49dc-8219-962770e12996"],
Cell[279199, 6399, 506, 9, 34, "Output",ExpressionUUID->"21e21024-a7da-4668-b8b1-2e30a1936815"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279742, 6413, 3465, 91, 155, "Input",ExpressionUUID->"f768dc67-2b34-48dc-977a-bb2ba4d05bea"],
Cell[283210, 6506, 377, 7, 34, "Output",ExpressionUUID->"b68f0278-68f8-4918-b3d1-577d7d5c8789"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283624, 6518, 3563, 92, 155, "Input",ExpressionUUID->"38515fbb-14a0-4869-8405-e0abf6eb35d9"],
Cell[287190, 6612, 375, 7, 34, "Output",ExpressionUUID->"e6c4d4bb-e992-4bb2-b90a-3437b59557f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287602, 6624, 3433, 90, 155, "Input",ExpressionUUID->"57a6be40-5d2a-464d-9b4a-944b3332593a"],
Cell[291038, 6716, 242, 4, 34, "Output",ExpressionUUID->"2a218395-fc47-4f39-bdb4-235bae5eb639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291317, 6725, 3455, 90, 155, "Input",ExpressionUUID->"2a951392-9eb8-4353-9681-a6f59c2b3380"],
Cell[294775, 6817, 220, 4, 34, "Output",ExpressionUUID->"f3037dd8-4f71-4bd7-9f68-88aa2f064587"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295032, 6826, 3511, 91, 155, "Input",ExpressionUUID->"5a0486bf-8530-4a7a-b21a-9800373f6120"],
Cell[298546, 6919, 223, 4, 34, "Output",ExpressionUUID->"6708de71-0bc4-4f04-8959-a6a5aac7d0eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298806, 6928, 3579, 92, 155, "Input",ExpressionUUID->"4c92a0c8-f990-4f97-a944-9da628291774"],
Cell[302388, 7022, 251, 4, 34, "Output",ExpressionUUID->"33b317b2-d1b3-43b6-aca9-577ca932e0b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302676, 7031, 3532, 91, 155, "Input",ExpressionUUID->"e79af3d3-ef68-4033-8ecc-b4b3c419d3ae"],
Cell[306211, 7124, 225, 4, 34, "Output",ExpressionUUID->"bfbb8e7a-6c6d-4825-b3ba-23aae5a5556b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306473, 7133, 3489, 91, 155, "Input",ExpressionUUID->"056c3727-2339-4dbb-b8d6-4ddb487ada6a"],
Cell[309965, 7226, 222, 4, 34, "Output",ExpressionUUID->"7c0de661-3e2b-4df2-b40d-75c947055e7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310224, 7235, 3486, 91, 155, "Input",ExpressionUUID->"2b74e299-f01d-4b63-a433-6ed4adc9c5d5"],
Cell[313713, 7328, 223, 4, 34, "Output",ExpressionUUID->"ee8fcb2a-74c8-494d-92d2-fa6293a9cc8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313973, 7337, 3532, 91, 155, "Input",ExpressionUUID->"3d92435a-6b9f-430c-b00a-358d78480604"],
Cell[317508, 7430, 283, 6, 34, "Output",ExpressionUUID->"18b14c2d-cd66-48f3-83f7-746995460418"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317840, 7442, 176, 3, 69, "Chapter",ExpressionUUID->"f1599639-0e9e-4aec-bd40-10cdf894d0bd"],
Cell[318019, 7447, 3446, 92, 162, "Input",ExpressionUUID->"82b92d9e-fc9b-4c50-8479-b33389f60a88"],
Cell[321468, 7541, 3411, 91, 162, "Input",ExpressionUUID->"884eb245-89c1-477c-80d6-4953919962ca"],
Cell[324882, 7634, 573, 17, 52, "Input",ExpressionUUID->"4a4c8b8f-e013-4be7-afa3-8dbb88c9a33d"],
Cell[CellGroupData[{
Cell[325480, 7655, 1586, 40, 73, "Input",ExpressionUUID->"adda2e42-7acf-4b5d-a816-64146c8bab16"],
Cell[327069, 7697, 60557, 1073, 766, "Output",ExpressionUUID->"c1c48d4b-7bc0-4996-b43e-1f5a91701fb3"]
}, Open  ]]
}, Open  ]]
}
]
*)


